Comparing Measurements of Pictorial Depth: Conditions for Placing Methods, Observers and Depiction Styles on One Scale

Two observers can agree about what lies in front in a picture yet report different amounts of apparent depth. People report pictorial depth by judging which of two points looks nearer, setting a probe to match a surface, adjusting relative sizes, or rating three-dimensionality. Two such methods can agree closely without sharing a unit. We ask when different methods, observers, depiction styles and viewing conditions can share one scale. Each set of scores, a measurement block, is a graph node. Two blocks are linked only if their shared observations pass six checks fixed in advance, among them outcome type, removal of declared offsets and position effects, proportionality and covariance. If the adjusted shared patterns are exactly proportional, a connected graph fixes every block's gain, its relative scale factor. The checks accept proportionality only within a set margin, so a link supports the gains without proving exact proportionality. One unit is still not one depth coordinate. Suppose each block scores shared stimuli with its own origin and positive unit. A matrix-rank test then decides when a common coordinate is identified: when only one overall origin and unit remain free. If each shared stimulus, an anchor, is scored by exactly two blocks, this needs two disjoint sets of anchors, each connecting every block, their compatibility assumed, not tested. They also suffice, except for anchor values satisfying exact polynomial relations (probability zero for anchor values drawn from any distribution with a density). We adapt network gain estimation from test linking, with a loop-consistency check. A reanalysis of published probe settings on 3-D renderings passes one of 171 candidate depiction-style links through all six checks, each judged by its own 95% bound, unadjusted for the 171 pairs. Links between tasks remain untested; they need shared stimuli and a joint uncertainty model.

==> anc/LICENSE <==
MIT License (applies to Adam Y. Shavit's code in this folder: the Python and shell scripts. The Cole et al. (2009) data are not included; they are fetched from source under their own licence, GNU GPL v3.)

Copyright (c) 2026 A. Y. Shavit

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.

---

The MIT license above covers the analysis and figure-generation *code* in this
repository (notably the `analysis/` directory). The manuscript text and figures
are © 2026 A. Y. Shavit, all rights reserved except as granted by the arXiv
license and any subsequent journal agreement.


==> anc/p50_cole2009_analysis.py <==
#!/usr/bin/env python3
"""P50 Paper 1 worked example: the six-gate certification, network gains and cycle diagnostic
on the Cole et al. (2009) gauge-figure data (depiction-style blocks).

Prespecification: p50_cole2009_prespecification.md (committed 0c39895 before any fit).
Data: fetched by p50_cole2009_fetch.sh (not redistributed). Pinned interpreter:
/Users/as/opt/anaconda3/bin/python3 (Python 3.8.8, NumPy 1.20.1).

Usage: python3 p50_cole2009_analysis.py [DATA_DIR] [OUT_DIR]
"""
import json
import os
import sys
import time
from itertools import combinations

import numpy as np
from scipy import stats

HERE = os.path.dirname(os.path.abspath(__file__))
DATA = sys.argv[1] if len(sys.argv) > 1 else os.path.join(HERE, "cole2009_data", "gauge_settings")
OUT = sys.argv[2] if len(sys.argv) > 2 else os.path.join(HERE, "outputs")
os.makedirs(OUT, exist_ok=True)

SEED = 20261015
B = 1000
MARGIN = 0.20          # gate 5 equivalence margin, fixed in the prespecification
SE_MAX = 0.10          # gate 6 maximum SE of a log ratio
SLANT_CAP = 80.0
GT_SLANT_MAX = 75.0
MIN_PART = 5
STYLES = ["l", "h1", "c", "ar", "rv", "sc"]   # l = shaded (reference)
NAMES = {"l": "shaded", "h1": "artist drawing", "c": "contours", "ar": "apparent ridges",
         "rv": "ridges and valleys", "sc": "suggestive contours"}
T0 = time.time()
LOG = []


def log(*a):
    s = " ".join(str(x) for x in a)
    print(s, flush=True)
    LOG.append(s)


def grad_from_orient(slant, tilt):
    """Archive convention (tools/orientationToNormal.m): theta = 90 - tilt, phi = slant."""
    phi = np.radians(np.minimum(slant, SLANT_CAP))
    th = np.radians(90.0 - tilt)
    nx, ny, nz = np.cos(th) * np.sin(phi), np.sin(th) * np.sin(phi), np.cos(phi)
    return -nx / nz, -ny / nz


# ---------------------------------------------------------------- load
models = sorted(os.listdir(os.path.join(DATA, "data")))
blocks = {}          # (model, style) -> dict(ids, X (P,G,2), M (P,G))
gauges = {}
gt = {}
for mdl in models:
    g = np.loadtxt(os.path.join(DATA, "stim", mdl, "gauges.txt"))
    sel = (g[:, 1] == 0) & (g[:, 4] <= GT_SLANT_MAX)
    idx = g[sel, 0].astype(int)
    gauges[mdl] = idx
    gp, gq = grad_from_orient(g[sel, 4], g[sel, 5])
    gt[mdl] = np.concatenate([gp, gq])
    pos = {k: i for i, k in enumerate(idx)}
    for st in STYLES:
        f = os.path.join(DATA, "data", mdl, st, "slant_tilt.txt")
        if not os.path.exists(f):
            continue
        d = np.loadtxt(f)[1:]
        keep = np.isin(d[:, 0].astype(int), idx)
        d = d[keep]
        pid = (d[:, 1].astype(int) - 1) // 2
        ids = np.unique(pid)
        pi = np.searchsorted(ids, pid)
        gi = np.array([pos[k] for k in d[:, 0].astype(int)])
        p, q = grad_from_orient(d[:, 2], d[:, 3])
        S = np.zeros((len(ids), len(idx), 2))
        N = np.zeros((len(ids), len(idx)))
        np.add.at(S, (pi, gi, 0), p)
        np.add.at(S, (pi, gi, 1), q)
        np.add.at(N, (pi, gi), 1)
        M = (N > 0).astype(float)
        X = np.where(N[..., None] > 0, S / np.maximum(N, 1)[..., None], 0.0)
        blocks[(mdl, st)] = dict(ids=ids, X=X, M=M)

all_ids = np.unique(np.concatenate([b["ids"] for b in blocks.values()]))
log(f"blocks {len(blocks)}, models {len(models)}, participant IDs {len(all_ids)}")
# design check: no participant appears in two styles of the same model
shared = 0
for mdl in models:
    sts = [s for s in STYLES if (mdl, s) in blocks]
    for a, b_ in combinations(sts, 2):
        shared += len(np.intersect1d(blocks[(mdl, a)]["ids"], blocks[(mdl, b_)]["ids"]))
log(f"participants shared between two styles of one model: {shared}")
for k, b in blocks.items():
    b["gidx"] = np.searchsorted(all_ids, b["ids"])


def profile(b, w, transform=None):
    """Weighted per-gauge mean and variance-of-mean; w = participant weights (bootstrap counts)."""
    X, M = b["X"], b["M"]
    if transform is not None:
        X = transform(X)
    n = w @ M                                      # (G,)
    s1 = np.einsum("p,pgc->gc", w, X * M[..., None])
    s2 = np.einsum("p,pgc->gc", w, (X ** 2) * M[..., None])
    with np.errstate(invalid="ignore", divide="ignore"):
        mean = s1 / n[:, None]
        var = (s2 / n[:, None] - mean ** 2) * n[:, None] / np.maximum(n - 1, 1)[:, None]
        vmean = var / n[:, None]
    return mean, vmean, n


def flat(mean, vmean):
    return np.concatenate([mean[:, 0], mean[:, 1]]), np.concatenate([vmean[:, 0], vmean[:, 1]])


def resid(y, m):
    """Gate 2 residualizer: remove the constant-gradient columns (image of [1,x,y])."""
    return np.concatenate([y[:m] - y[:m].mean(), y[m:] - y[m:].mean()])


def edge_stats(yu, vu, yv, vv, m, residualize=True):
    if m < 3:
        nan = np.nan
        return dict(C=nan, rho=nan, r=nan, D=nan, D_raw=nan, Eu=nan, Ev=nan)
    if residualize:
        yu, yv = resid(yu, m), resid(yv, m)
        f = (m - 1) / m
    else:
        f = 1.0
    vu, vv = vu * f, vv * f
    Suu, Svv, C = yu @ yu, yv @ yv, yu @ yv
    lam = vv.mean() / vu.mean()
    if C <= 0:
        rho = np.nan
    else:
        a = Svv - lam * Suu
        rho = (a + np.sqrt(a * a + 4 * lam * C * C)) / (2 * C)
    Eu, Ev = Suu - vu.sum(), Svv - vv.sum()
    if np.isfinite(rho):
        num = np.sum((yv - rho * yu) ** 2)
        num_d = max(num - np.sum(vv + rho ** 2 * vu), 0.0)
        den_raw = np.sqrt(Svv) + rho * np.sqrt(Suu)
        den_d = np.sqrt(max(Ev, 0)) + rho * np.sqrt(max(Eu, 0))
        D_raw = np.sqrt(num) / den_raw
        D = np.sqrt(num_d) / den_d if den_d > 0 else np.nan
    else:
        D_raw = D = np.nan
    return dict(C=C, rho=rho, r=np.log(rho) if np.isfinite(rho) else np.nan, D=D, D_raw=D_raw,
                Eu=Eu, Ev=Ev)


def all_edges(mdl):
    sts = [s for s in STYLES if (mdl, s) in blocks]
    return sts, list(combinations(sts, 2))


def model_stats(mdl, w, transforms=None, perm=None):
    """Edge statistics for every candidate edge of one model under participant weights w."""
    transforms = transforms or {}
    sts, edges = all_edges(mdl)
    m = len(gauges[mdl])
    prof = {}
    for s in sts:
        b = blocks[(mdl, s)]
        mean, vmean, n = profile(b, w[b["gidx"]], transforms.get(s))
        y, v = flat(mean, vmean)
        prof[s] = (y, v, n)
    out = {}
    for u, v in edges:
        yu, vu, nu = prof[u]
        yv, vv, nv = prof[v]
        base = BASE_OK[(mdl, u, v)]
        if perm is not None and (u, v) in perm:
            # control 1: shuffle which shared gauge of block v is paired with which gauge of block u
            G = len(nv)
            bi = np.where(base)[0]
            src = np.arange(G)
            src[bi] = bi[perm[(u, v)]]
            src2 = np.concatenate([src, src + G])
            yv, vv, nv = yv[src2], vv[src2], nv[src]
        ok = base & (nu > 1) & (nv > 1)
        ok2 = np.concatenate([ok, ok])
        mm = int(ok.sum())
        yu_, vu_, yv_, vv_ = yu[ok2], vu[ok2], yv[ok2], vv[ok2]
        out[(u, v)] = edge_stats(yu_, vu_, yv_, vv_, mm)
        out[(u, v)]["m"] = mm
    return sts, edges, out, prof


W1 = np.ones(len(all_ids))
# shared gauges of each candidate edge, fixed once from the full data (prespecified: >= 5 participants
# in each endpoint); a replicate additionally drops a gauge with fewer than 2 resampled participants
BASE_OK = {}
for mdl in models:
    for u, v in all_edges(mdl)[1]:
        bu, bv = blocks[(mdl, u)], blocks[(mdl, v)]
        BASE_OK[(mdl, u, v)] = (bu["M"].sum(0) >= MIN_PART) & (bv["M"].sum(0) >= MIN_PART)
RNG = np.random.default_rng(SEED)
BOOT_W = [np.bincount(RNG.integers(0, len(all_ids), len(all_ids)), minlength=len(all_ids)).astype(float)
          for _ in range(B)]


def run_full(weights_point, boot_ws, transforms=None, perm=None):
    res = {}
    for mdl in models:
        sts, edges, pt, prof = model_stats(mdl, weights_point, transforms, perm)
        bs = [model_stats(mdl, bw, transforms, perm)[2] for bw in boot_ws]
        res[mdl] = dict(sts=sts, edges=edges, pt=pt, bs=bs, prof=prof)
    return res


def q_lo(T, t0, a, bc):
    """Lower bootstrap bound. bc=False: plain percentile (as prespecified). bc=True: percentile shifted
    by the bootstrap bias estimate mean(T*) - t0 (added after control 3 showed the plain percentile of a
    noise-debiased quadratic statistic is displaced by roughly the noise energy)."""
    T = T[np.isfinite(T)]
    if len(T) == 0:
        return np.nan
    return np.quantile(T, a) - ((T.mean() - t0) if bc else 0.0)


def gates(res, margin=MARGIN, se_max=SE_MAX, bc=False):
    rows = []
    for mdl, R in res.items():
        for e in R["edges"]:
            pt = R["pt"][e]
            C = np.array([b[e]["C"] for b in R["bs"]])
            r = np.array([b[e]["r"] for b in R["bs"]])
            D = np.array([b[e]["D"] for b in R["bs"]])
            Eu = np.array([b[e]["Eu"] for b in R["bs"]])
            Ev = np.array([b[e]["Ev"] for b in R["bs"]])
            g3 = q_lo(C, pt["C"], .025, bc) > 0
            g4 = (q_lo(Eu, pt["Eu"], .025, bc) > 0) and (q_lo(Ev, pt["Ev"], .025, bc) > 0)
            Dn = np.where(np.isfinite(D), D, 1.0)
            d0 = pt["D"] if np.isfinite(pt["D"]) else 1.0
            U = -q_lo(-Dn, -d0, .05, bc)
            g5 = U < margin
            fin = bool(np.all(np.isfinite(r)))
            se = np.nanstd(r, ddof=1)
            g6 = fin and se <= se_max
            rows.append(dict(model=mdl, u=e[0], v=e[1], m=pt["m"], C=pt["C"], rho=pt["rho"], r=pt["r"],
                             D=pt["D"], D_raw=pt["D_raw"], U=U, se=se, g3=bool(g3), g4=bool(g4), g5=bool(g5),
                             g6=bool(g6), active=bool(g3 and g4 and g5 and g6), rboot=r))
    return rows


def network(mdl, rows_m, sts, rboot_override=None, r_override=None):
    act = [x for x in rows_m if x["active"]]
    n = len(sts)
    node = {s: i for i, s in enumerate(sts)}
    # components
    parent = list(range(n))

    def find(i):
        while parent[i] != i:
            parent[i] = parent[parent[i]]
            i = parent[i]
        return i
    for x in act:
        parent[find(node[x["u"]])] = find(node[x["v"]])
    comps = {}
    for s in sts:
        comps.setdefault(find(node[s]), []).append(s)
    c = len(comps)
    E = len(act)
    out = dict(n=n, E=E, c=c, df=E - n + c, comps=list(comps.values()), alpha={}, se={}, Q=np.nan, p=np.nan)
    if E == 0:
        return out
    Bt = np.zeros((E, n))
    for k, x in enumerate(act):
        Bt[k, node[x["u"]]] = -1
        Bt[k, node[x["v"]]] = 1
    r = np.array([x["r"] for x in act]) if r_override is None else r_override
    Rb = np.array([x["rboot"] for x in act]).T if rboot_override is None else rboot_override
    Sig = np.atleast_2d(np.cov(Rb, rowvar=False))
    Si = np.linalg.inv(Sig)
    J = Bt.T @ Si @ Bt
    Jp = np.linalg.pinv(J)
    a0 = Jp @ Bt.T @ Si @ r
    e = r - Bt @ a0
    Q = float(e @ Si @ e)
    out["Q"] = Q
    out["p"] = float(stats.chi2.sf(Q, out["df"])) if out["df"] > 0 else np.nan
    for comp in comps.values():
        ref = "l" if "l" in comp else comp[0]
        for s in comp:
            cvec = np.zeros(n)
            cvec[node[s]] += 1
            cvec[node[ref]] -= 1
            out["alpha"][s] = float(cvec @ a0)
            out["se"][s] = float(np.sqrt(max(cvec @ Jp @ cvec, 0)))
            out.setdefault("ref", {})[s] = ref
    out["_Bt"], out["_Si"], out["_r"], out["_Jp"], out["_node"] = Bt, Si, r, Jp, node
    return out


def by_model(rows):
    d = {}
    for x in rows:
        d.setdefault(x["model"], []).append(x)
    return d


# ---------------------------------------------------------------- main analysis
MARGIN_ILL, SE_ILL = 0.30, 0.20   # illustrative relaxed thresholds, chosen AFTER seeing the gate distributions


def count(rows_):
    return {g: int(sum(x[g] for x in rows_)) for g in ["g3", "g4", "g5", "g6", "active"]}


def nets(rows_, res_):
    R = by_model(rows_)
    return R, {mdl: network(mdl, R[mdl], res_[mdl]["sts"]) for mdl in models}


log("== main analysis (full data) ==")
res = run_full(W1, BOOT_W)
print(f"[t={time.time()-T0:.0f}s]", flush=True)
SETS = {
    "A_prespecified": dict(margin=MARGIN, se_max=SE_MAX, bc=False),
    "B_bias_corrected": dict(margin=MARGIN, se_max=SE_MAX, bc=True),
    "C_illustrative_relaxed": dict(margin=MARGIN_ILL, se_max=SE_ILL, bc=True),
}
ROWS, RMS, NETS = {}, {}, {}
for name, kw in SETS.items():
    ROWS[name] = gates(res, **kw)
    RMS[name], NETS[name] = nets(ROWS[name], res)
    cnt = count(ROWS[name])
    log(f"set {name} {kw}: candidate edges {len(ROWS[name])}: gate3 {cnt['g3']}, gate4 {cnt['g4']}, "
        f"gate5 {cnt['g5']}, gate6 {cnt['g6']}, active {cnt['active']}")
rows = ROWS["A_prespecified"]
ncand = len(rows)

# pipeline orientation control (7): every block vs ground truth
gtC = []
for (mdl, s), b in blocks.items():
    y, v, n = res[mdl]["prof"][s]
    m = len(gauges[mdl])
    gtC.append(resid(y, m) @ resid(gt[mdl], m))
log(f"control 7 (pipeline orientation): blocks with positive cross-product with ground truth "
    f"{sum(c > 0 for c in gtC)}/{len(gtC)}")

Dv = np.array([x["D"] for x in rows])
SEv = np.array([x["se"] for x in rows])
UA = np.array([x["U"] for x in ROWS["A_prespecified"]])
UB = np.array([x["U"] for x in ROWS["B_bias_corrected"]])
rhos = np.array([x["rho"] for x in rows])
log(f"debiased Delta median {np.median(Dv):.3f} [IQR {np.quantile(Dv,.25):.3f}-{np.quantile(Dv,.75):.3f}]; "
    f"raw Delta median {np.median([x['D_raw'] for x in rows]):.3f}; U (plain) median {np.median(UA):.3f}; "
    f"U (bias-shifted) median {np.median(UB):.3f}, min {UB.min():.3f}; "
    f"SE(log rho) median {np.median(SEv):.3f} [min {SEv.min():.3f}, max {SEv.max():.3f}]; "
    f"rho median {np.median(rhos):.3f} [range {rhos.min():.3f}-{rhos.max():.3f}]")
# participants needed for SE 0.10 at the median, SE ~ 1/sqrt(N)
log(f"participant multiple needed for SE(log rho) <= {SE_MAX} at the median edge: {(np.median(SEv)/SE_MAX)**2:.1f}x")
# lower 95% bound (one-sided, 5%) on the noise-corrected Delta of each style pair: direct evidence that a pair
# differs in shape (G16 N9). Non-finite bootstrap values are dropped by q_lo. Control: the same bound on the
# split-half pairs of control 8, which are proportional by construction.
LB = {}
for bc_ in (False, True):
    L = []
    for mdl, R in res.items():
        for e in R["edges"]:
            Dbs = np.array([bb[e]["D"] for bb in R["bs"]])
            L.append(q_lo(Dbs, R["pt"][e]["D"], .05, bc_))
    LB[bc_] = np.array(L)
log(f"lower 95% bound on Delta, style pairs: bias-shifted above {MARGIN} in {int(np.sum(LB[True] > MARGIN))}/{len(LB[True])}, "
    f"above 0 in {int(np.sum(LB[True] > 0))}/{len(LB[True])}; plain percentile above {MARGIN} in "
    f"{int(np.sum(LB[False] > MARGIN))}/{len(LB[False])}, above 0 in {int(np.sum(LB[False] > 0))}/{len(LB[False])}")
for name in SETS:
    log(f"-- networks, set {name}")
    for mdl in models:
        N = NETS[name][mdl]
        al = ", ".join(f"{s}:{N['ref'][s]}{N['alpha'][s]:+.3f}({N['se'][s]:.3f})" for s in res[mdl]["sts"]
                       if s in N.get("alpha", {}) and N["ref"][s] != s)
        log(f"   {mdl:12s} E*={N['E']:2d}/{len(res[mdl]['edges'])} c={N['c']} df={N['df']:2d} "
            f"Q={N['Q']:.2f} p={N['p']:.3f} | {al}")

# the illustrative set drives the network, cycle, transport and control demonstrations
ILL = "C_illustrative_relaxed"
RM, net = RMS[ILL], NETS[ILL]

# ---------------------------------------------------------------- Proposition 1 check
p1 = []
for mdl in models:
    N = net[mdl]
    if N["E"] == 0:
        continue
    act = [x for x in RM[mdl] if x["active"]]
    Rb = np.array([x["rboot"] for x in act]).T
    A = np.array([N["_Jp"] @ N["_Bt"].T @ N["_Si"] @ rb for rb in Rb])
    nd = N["_node"]
    for s, ref in N["ref"].items():
        if s == ref:
            continue
        sd = np.std(A[:, nd[s]] - A[:, nd[ref]], ddof=1)
        p1.append(sd / N["se"][s])
p1 = np.array(p1) if p1 else np.array([np.nan])
log(f"Proposition 1 implementation identity (set C; holds by algebra when Sigma_r is the bootstrap covariance, so it is NOT evidence): bootstrap SD / sqrt(c'J+c) over {len(p1)} contrasts: median {np.median(p1):.3f}, "
    f"range {np.min(p1):.3f}-{np.max(p1):.3f}")

# ---------------------------------------------------------------- cross-model transport
log("== cross-model transport of style contrasts (set C, secondary) ==")
transport = {}
contr_boot = {}
for mdl in models:
    N = net[mdl]
    if N["E"] == 0:
        continue
    act = [x for x in RM[mdl] if x["active"]]
    Rb = np.array([x["rboot"] for x in act]).T
    contr_boot[mdl] = np.array([N["_Jp"] @ N["_Bt"].T @ N["_Si"] @ rb for rb in Rb])
for s in [s for s in STYLES if s != "l"]:
    ms = [mdl for mdl in models if s in net[mdl].get("alpha", {}) and net[mdl]["ref"].get(s) == "l"]
    if len(ms) < 2:
        log(f"{NAMES[s]:20s} linked to shading in {len(ms)} model(s): no transport test")
        continue
    c = np.array([net[m_]["alpha"][s] for m_ in ms])
    Bm = np.array([contr_boot[m_][:, net[m_]["_node"][s]] - contr_boot[m_][:, net[m_]["_node"]["l"]]
                   for m_ in ms]).T
    S = np.cov(Bm, rowvar=False)
    Si = np.linalg.inv(S)
    one = np.ones(len(ms))
    mu = (one @ Si @ c) / (one @ Si @ one)
    Qh = float((c - mu) @ Si @ (c - mu))
    ph = float(stats.chi2.sf(Qh, len(ms) - 1))
    semu = float(np.sqrt(1 / (one @ Si @ one)))
    transport[s] = dict(models=ms, k=len(ms), mu=float(mu), se_mu=semu, Q=Qh, df=len(ms) - 1, p=ph,
                        range=[float(c.min()), float(c.max())])
    log(f"{NAMES[s]:20s} k={len(ms):2d} pooled log gain vs shaded {mu:+.3f} (SE {semu:.3f}), "
        f"gain {np.exp(mu):.3f}; range {c.min():+.3f}..{c.max():+.3f}; homogeneity Q={Qh:.1f} df={len(ms)-1} p={ph:.2g}")
print(f"[t={time.time()-T0:.0f}s]", flush=True)

# ---------------------------------------------------------------- negative controls
log("== negative controls ==")
# 1. gates 3 and 5: permuted gauge correspondence within the v endpoint
perm_res = {}
for mdl in models:
    rngp = np.random.default_rng([SEED, 1, models.index(mdl)])
    pm = {e: rngp.permutation(int(BASE_OK[(mdl,) + e].sum())) for e in res[mdl]["edges"]}
    sts, edges, pt, prof = model_stats(mdl, W1, None, pm)
    bs = [model_stats(mdl, bw, None, pm)[2] for bw in BOOT_W[:300]]
    perm_res[mdl] = dict(sts=sts, edges=edges, pt=pt, bs=bs, prof=prof)
c1 = {}
for name, kw in SETS.items():
    pr = gates(perm_res, **kw)
    c1[name] = dict(fail_g5=int(sum(not x["g5"] for x in pr)), fail_active=int(sum(not x["active"] for x in pr)),
                    n=len(pr), U_min=float(np.min([x["U"] for x in pr])))
    log(f"control 1 (shuffled probe correspondence, 300 replicates), set {name}: gate 5 fails "
        f"{c1[name]['fail_g5']}/{len(pr)} (min U {c1[name]['U_min']:.3f}); edge not active {c1[name]['fail_active']}/{len(pr)}")

# 2. gate 3: sign flip of one endpoint
flip_fail = 0
for x in rows:
    Cb = -np.array([b[(x['u'], x['v'])]["C"] for b in res[x["model"]]["bs"]])
    flip_fail += q_lo(Cb, -x["C"], .025, True) <= 0
log(f"control 2 (gate 3, one endpoint sign-flipped): fail {flip_fail}/{len(rows)}")

# 3. gate 4: noise-only profiles (half-difference), both bound types
rngh = np.random.default_rng(SEED + 2)
half = rngh.random(len(all_ids)) < 0.5
c3 = {False: 0, True: 0}
noise_n = 0
for (mdl, s), b in blocks.items():
    m = len(gauges[mdl])
    Es = []
    for bw in [W1] + BOOT_W[:300]:
        wA = (bw * half)[b["gidx"]]
        wB = (bw * ~half)[b["gidx"]]
        mA, vA, nA = profile(b, wA)
        mB, vB, nB = profile(b, wB)
        y, _ = flat((mA - mB) / 2, np.zeros_like(mA))
        v = np.concatenate([(vA[:, 0] + vB[:, 0]) / 4, (vA[:, 1] + vB[:, 1]) / 4])
        ok = np.isfinite(y) & np.isfinite(v)
        ok = ok[:m] & ok[m:]
        ok2 = np.concatenate([ok, ok])
        mm = ok.sum()
        yr = resid(y[ok2], mm)
        Es.append(yr @ yr - v[ok2].sum() * (mm - 1) / mm)
    noise_n += 1
    for bc in (False, True):
        c3[bc] += q_lo(np.array(Es[1:]), Es[0], .025, bc) <= 0
log(f"control 3 (gate 4, noise-only half-difference profiles): plain percentile fails {c3[False]}/{noise_n}; "
    f"bias-shifted fails {c3[True]}/{noise_n}")

# 4. gate 2: constant gradient offset added to one block
off_res, off_raw = [], []
tf = {"l": lambda X: X + np.array([0.3, -0.2])}
for mdl in models:
    sts, edges, pt0, prof0 = model_stats(mdl, W1)
    _, _, pt1, prof1 = model_stats(mdl, W1, tf)
    for e in edges:
        if "l" in e:
            off_res.append(abs(pt1[e]["rho"] - pt0[e]["rho"]))
            u, v = e
            ok = np.concatenate([BASE_OK[(mdl,) + e]] * 2)
            mm = int(BASE_OK[(mdl,) + e].sum())
            a = edge_stats(prof0[u][0][ok], prof0[u][1][ok], prof0[v][0][ok], prof0[v][1][ok], mm, residualize=False)
            b_ = edge_stats(prof1[u][0][ok], prof1[u][1][ok], prof1[v][0][ok], prof1[v][1][ok], mm, residualize=False)
            off_raw.append(abs(b_["rho"] - a["rho"]))
log(f"control 4 (gate 2, offset (0.3,-0.2) added to shaded block): residualized |d rho| max {max(off_res):.2e} "
    f"over {len(off_res)} edges; un-residualized |d rho| median {np.median(off_raw):.3f} (min {min(off_raw):.3f})")

# 5. gain recovery: shaded block gradients x1.5, same active set (set C)
res5 = run_full(W1, BOOT_W[:300], {"l": lambda X: 1.5 * X})
ok5 = []
for mdl in models:
    N0 = net[mdl]
    act0 = [x for x in RM[mdl] if x["active"]]
    keys = [(x["u"], x["v"]) for x in act0]
    if not keys:
        continue
    r5 = np.array([res5[mdl]["pt"][k]["r"] for k in keys])
    Rb5 = np.array([[b[k]["r"] for k in keys] for b in res5[mdl]["bs"]])
    N5 = network(mdl, act0, res5[mdl]["sts"], rboot_override=Rb5, r_override=r5)
    for s in N0["alpha"]:
        if N0["ref"][s] != "l" or s == "l":
            continue
        d = N5["alpha"][s] - N0["alpha"][s]
        ok5.append((mdl, s, d, (d + np.log(1.5)) / N0["se"][s]))
z5 = np.array([o[3] for o in ok5]) if ok5 else np.array([np.nan])
d5 = np.array([o[2] for o in ok5]) if ok5 else np.array([np.nan])
log(f"control 5 (gain recovery, shaded x1.5, set C): {len(ok5)} contrasts; shift median {np.median(d5):+.4f} "
    f"(target {-np.log(1.5):+.4f}); max |shift - target| {np.max(np.abs(d5 + np.log(1.5))):.2e}; "
    f"within 2 SE {int(np.sum(np.abs(z5) <= 2))}/{len(ok5)}")
# 5b. the recovery must be able to fail: a x1.5 applied to only the p component is not a gain
res5b = run_full(W1, BOOT_W[:1], {"l": lambda X: X * np.array([1.5, 1.0])})
dev5b = []
for mdl in models:
    act0 = [x for x in RM[mdl] if x["active"] and "l" in (x["u"], x["v"])]
    for x in act0:
        e = (x["u"], x["v"])
        dev5b.append(abs(abs(res5b[mdl]["pt"][e]["r"] - x["r"]) - np.log(1.5)))
log(f"control 5b (x1.5 on the p component only, not a gain): edges into shading whose log ratio moved by log 1.5 "
    f"within 0.05: {sum(d < .05 for d in dev5b)}/{len(dev5b)}")

# 6. cycle controls
c6a, c6b = [], []
for mdl in models:
    N = net[mdl]
    if N["df"] < 1:
        continue
    Bt, Si, r = N["_Bt"], N["_Si"], N["_r"]
    a0 = N["_Jp"] @ Bt.T @ Si @ r
    rn = Bt @ a0
    a1 = N["_Jp"] @ Bt.T @ Si @ rn
    e1 = rn - Bt @ a1
    c6a.append(float(e1 @ Si @ e1))
    # shift an edge that lies on a cycle: the edge with the largest residual-space leverage
    H = Bt @ N["_Jp"] @ Bt.T @ Si
    k = int(np.argmin(np.diag(H)))
    rs = r.copy()
    rs[k] += np.log(1.5)
    a2 = N["_Jp"] @ Bt.T @ Si @ rs
    e2 = rs - Bt @ a2
    c6b.append((mdl, float(e2 @ Si @ e2), float(stats.chi2.ppf(.95, N["df"]))))
log(f"control 6a (ratios formed from one set of node gains): Q_cycle max "
    f"{max(c6a) if c6a else float('nan'):.2e} over {len(c6a)} models")
log(f"control 6b (one cycle edge shifted by log 1.5): Q exceeds the 95% critical value in "
    f"{sum(q > cr for _, q, cr in c6b)}/{len(c6b)} models; " + "; ".join(f"{m_} {q:.1f} vs {cr:.1f}" for m_, q, cr in c6b))

# 8. POSITIVE control for gate 5: two random participant halves of the SAME block are proportional by
# construction (ratio 1), so the debiased Delta should be near 0 and the gate should be able to pass
rng8 = np.random.default_rng([SEED, 4])
half8 = rng8.random(len(all_ids)) < 0.5
D8, U8, U8p, L8, L8p = [], [], [], [], []
for (mdl, s), b in blocks.items():
    vals = []
    for bw in [W1] + BOOT_W[:200]:
        mA, vA, nA = profile(b, (bw * half8)[b["gidx"]])
        mB, vB, nB = profile(b, (bw * ~half8)[b["gidx"]])
        yA, va = flat(mA, vA)
        yB, vb = flat(mB, vB)
        ok = (nA > 1) & (nB > 1)
        ok2 = np.concatenate([ok, ok])
        vals.append(edge_stats(yA[ok2], va[ok2], yB[ok2], vb[ok2], int(ok.sum()))["D"])
    vals = np.array(vals)
    D8.append(vals[0])
    U8.append(-q_lo(-np.where(np.isfinite(vals[1:]), vals[1:], 1.0), -vals[0], .05, True))
    U8p.append(-q_lo(-np.where(np.isfinite(vals[1:]), vals[1:], 1.0), -vals[0], .05, False))  # prespecified plain percentile (G16 B1)
    L8.append(q_lo(vals[1:], vals[0], .05, True))
    L8p.append(q_lo(vals[1:], vals[0], .05, False))
D8, U8, U8p, L8, L8p = (np.array(x) for x in (D8, U8, U8p, L8, L8p))
log(f"control 8 (positive, gate 5: two halves of the same block): debiased Delta median {np.median(D8):.3f} "
    f"(IQR {np.quantile(D8,.25):.3f}-{np.quantile(D8,.75):.3f}) vs style pairs {np.median(Dv):.3f}; "
    f"prespecified plain-percentile U < {MARGIN} in {int(np.sum(U8p < MARGIN))}/{len(U8p)}, "
    f"bias-shifted U < {MARGIN} in {int(np.sum(U8 < MARGIN))}/{len(U8)} with half the participants")
log(f"control 8b (lower bound on the same split halves, must rarely exceed 0): bias-shifted L > 0 in "
    f"{int(np.sum(L8 > 0))}/{len(L8)}, > {MARGIN} in {int(np.sum(L8 > MARGIN))}/{len(L8)}; plain percentile L > 0 in "
    f"{int(np.sum(L8p > 0))}/{len(L8p)}, > {MARGIN} in {int(np.sum(L8p > MARGIN))}/{len(L8p)}")

# 9. independent route for the set C gains: each block regressed on the ground-truth gradient profile
# (a physical anchor, not a perceptual block); log(g_s/g_ref) compared with the network contrast
c9 = []
for mdl in models:
    N = net[mdl]
    m = len(gauges[mdl])
    g = resid(gt[mdl], m)
    gain = {s: (resid(res[mdl]["prof"][s][0], m) @ g) / (g @ g) for s in res[mdl]["sts"]}
    for s, ref in N.get("ref", {}).items():
        if s != ref:
            c9.append((N["alpha"][s], np.log(gain[s] / gain[ref])))
c9 = np.array(c9)
r9 = float(np.corrcoef(c9[:, 0], c9[:, 1])[0, 1]) if len(c9) > 2 else np.nan
log(f"control 9 (ground-truth route, set C): {len(c9)} contrasts, correlation with network contrasts {r9:.3f}, "
    f"median |difference| {np.median(np.abs(c9[:,0]-c9[:,1])):.3f}")

# ---------------------------------------------------------------- split-sample cycle test (set C rules)
log("== split-sample Q_cycle (set C rules: gates on half A, ratios/covariance/Q on half B) ==")
rngs = np.random.default_rng([SEED, 3])
halfA = rngs.random(len(all_ids)) < 0.5
wA, wB = halfA.astype(float), (~halfA).astype(float)
bA = [bw * wA for bw in BOOT_W[:500]]
bB = [bw * wB for bw in BOOT_W[:500]]
resA = run_full(wA, bA)
rowsA = by_model(gates(resA, **SETS[ILL]))
resB = run_full(wB, bB)
rowsB = by_model(gates(resB, **SETS[ILL]))
split = {}
for mdl in models:
    activeA = {(x["u"], x["v"]) for x in rowsA[mdl] if x["active"]}
    rowsBm = [dict(x, active=((x["u"], x["v"]) in activeA) and bool(np.all(np.isfinite(x["rboot"])))
                   and np.isfinite(x["r"])) for x in rowsB[mdl]]
    N = network(mdl, rowsBm, resB[mdl]["sts"])
    split[mdl] = dict(E=N["E"], c=N["c"], df=N["df"], Q=N["Q"], p=N["p"])
    log(f"   {mdl:12s} E*(A)={N['E']:2d} c={N['c']} df={N['df']:2d} Q(B)={N['Q']:.2f} p={N['p']:.3f}")
print(f"[t={time.time()-T0:.0f}s]", flush=True)

# ---------------------------------------------------------------- write outputs
with open(os.path.join(OUT, "p50_cole2009_edges.tsv"), "w") as f:
    f.write("model\tu\tv\tm_gauges\tC\trho\tlog_rho\tDelta_debiased\tDelta_raw\tSE_log_rho\t"
            "U_plain\tactive_A\tU_bc\tactive_B\tactive_C\n")
    for xa, xb, xc in zip(ROWS["A_prespecified"], ROWS["B_bias_corrected"], ROWS[ILL]):
        f.write(f"{xa['model']}\t{xa['u']}\t{xa['v']}\t{xa['m']}\t{xa['C']:.4f}\t{xa['rho']:.4f}\t{xa['r']:.4f}\t"
                f"{xa['D']:.4f}\t{xa['D_raw']:.4f}\t{xa['se']:.4f}\t{xa['U']:.4f}\t{int(xa['active'])}\t"
                f"{xb['U']:.4f}\t{int(xb['active'])}\t{int(xc['active'])}\n")


def jnet(N):
    return dict(E=N["E"], c=N["c"], df=N["df"], Q=N["Q"], p=N["p"], alpha=N.get("alpha", {}), se=N.get("se", {}),
                ref=N.get("ref", {}), comps=N["comps"])


summary = dict(
    seed=SEED, B=B, sets={k: v for k, v in SETS.items()}, n_blocks=len(blocks), n_participant_ids=int(len(all_ids)),
    shared_across_styles=int(shared), n_candidate_edges=ncand,
    gate_counts={k: count(v) for k, v in ROWS.items()},
    networks={k: {m_: jnet(N) for m_, N in v.items()} for k, v in NETS.items()},
    transport=transport, split=split,
    controls=dict(c1=c1, c2_flip_fail=[int(flip_fail), len(rows)],
                  c3_noise_fail_plain=[int(c3[False]), noise_n], c3_noise_fail_bc=[int(c3[True]), noise_n],
                  c4_resid_max=float(max(off_res)), c4_raw_median=float(np.median(off_raw)),
                  c5_n=len(ok5), c5_shift_median=float(np.median(d5)), c5_absz_max=float(np.nanmax(np.abs(z5))),
                  c5b=[int(sum(d < .05 for d in dev5b)), len(dev5b)],
                  c6a_max=float(max(c6a)) if c6a else None, c6b=[[m_, q, cr] for m_, q, cr in c6b],
                  c7_gt_positive=[int(sum(c > 0 for c in gtC)), len(gtC)],
                  prop1_identity_ratio_median=float(np.nanmedian(p1)),
                  c8_D_median=float(np.median(D8)), c8_pass=[int(np.sum(U8 < MARGIN)), len(U8)],
                  c8_pass_plain=[int(np.sum(U8p < MARGIN)), len(U8p)],
                  c8b_L_pos_bc=[int(np.sum(L8 > 0)), len(L8)], c8b_L_pos_plain=[int(np.sum(L8p > 0)), len(L8p)],
                  lower_bound_style_pairs=dict(bc_above_margin=int(np.sum(LB[True] > MARGIN)), bc_above_0=int(np.sum(LB[True] > 0)),
                                               plain_above_margin=int(np.sum(LB[False] > MARGIN)), plain_above_0=int(np.sum(LB[False] > 0)),
                                               n=len(LB[True])),
                  c9=[len(c9), r9, float(np.median(np.abs(c9[:, 0] - c9[:, 1])))]),
    runtime_note="wall time printed to stdout only, so outputs are byte-reproducible")
with open(os.path.join(OUT, "p50_cole2009_summary.json"), "w") as f:
    json.dump(summary, f, indent=1, default=float)
with open(os.path.join(OUT, "p50_cole2009_run.log"), "w") as f:
    f.write("\n".join(LOG) + "\n")
print(f"done in {time.time()-T0:.0f}s")


==> anc/p50_cole2009_fetch.sh <==
#!/usr/bin/env bash
# P50 Paper 1, Cole et al. (2009) worked example: fetch and checksum the public gauge-figure dataset.
# The dataset is NOT redistributed with the paper (deposit rule: cited public data are fetched from source).
# Source: https://lineshape.cs.princeton.edu/gauge_settings.zip  (Version 1.0, August 3, 2009)
# Licence: GNU GPL v3 (gpl.txt inside the archive); readme calls it a "Redistributable Dataset and Tools".
# Usage: ./p50_cole2009_fetch.sh [DEST_DIR]   (default: ./cole2009_data)
set -euo pipefail
URL="https://lineshape.cs.princeton.edu/gauge_settings.zip"
EXPECTED_SHA256="e1449f85e17a238f67a1a30058b1d3844b57690edf2e663eb20e9196373c2224"
DEST="${1:-$(cd -- "$(dirname -- "${BASH_SOURCE[0]}")" && pwd)/cole2009_data}"
mkdir -p "$DEST"
ZIP="$DEST/gauge_settings.zip"
if [ ! -f "$ZIP" ]; then
  curl -fsSL "$URL" -o "$ZIP.part"
  mv "$ZIP.part" "$ZIP"
fi
if command -v shasum >/dev/null 2>&1; then GOT=$(shasum -a 256 "$ZIP" | awk '{print $1}'); else GOT=$(sha256sum "$ZIP" | awk '{print $1}'); fi
if [ "$GOT" != "$EXPECTED_SHA256" ]; then
  echo "CHECKSUM MISMATCH: expected $EXPECTED_SHA256 got $GOT" >&2
  exit 2
fi
echo "sha256 OK $GOT"
if [ ! -d "$DEST/gauge_settings/data" ]; then
  (cd "$DEST" && unzip -q gauge_settings.zip)
fi
# Licence check: the archive must still ship GPL v3.
grep -q "GNU GENERAL PUBLIC LICENSE" "$DEST/gauge_settings/gpl.txt"
grep -q "Version 3" "$DEST/gauge_settings/gpl.txt"
echo "licence OK (GNU GPL v3, gauge_settings/gpl.txt)"
echo "data at $DEST/gauge_settings"


==> anc/p50_cole2009_planted.py <==
#!/usr/bin/env python3
"""P50 Paper 1, Section 4.4: gate 5 positive control at FULL sample size (planted proportional pair).
Usage (from anc/, after bash p50_cole2009_fetch.sh): python3 p50_cole2009_planted.py [SEED]  (printed: 20261023; replicate 20261024)

Question: does gate 5 (prespecified plain one-sided 95% percentile bound on the noise-corrected
Delta_e, margin 0.20) pass a style pair that is truly proportional by construction, when each
endpoint has the full number of participants of a real block (the split-half control of Section 4
uses half)?

Construction, per real block (70 blocks, Cole et al. 2009 archive):
  * shared gauges = prespecified eligible gauges (group 0, true slant <= 75 deg) with >= 5
    participants in this block; real presence mask kept.
  * truth = the block's observed per-gauge mean gradient (p, q); per-gauge SD = its observed
    across-participant SD.
  * endpoint u: synthetic participants, value = truth + SD * z on the real presence mask.
  * endpoint v: fresh, independent synthetic participants, same mask, values = GAIN * (truth + SD * z).
    Exactly proportional population profiles, independent errors, full sample at both endpoints.
  * bootstrap: participants resampled independently within each endpoint, B = 1000.
NEGATIVE CONTROL (must fail): same, but v's truth has its gauges permuted (shape broken).

Gate statistics come from the independent second implementation's edge_stats (p50_cole2009_reimpl.py), which
agrees with the original on gate 5 for 171/171 edges.
"""
import importlib.util, os, sys
import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
spec = importlib.util.spec_from_file_location(
    "c5", os.path.join(HERE, "p50_cole2009_reimpl.py"))
c5 = importlib.util.module_from_spec(spec); spec.loader.exec_module(c5)

SEED = int(sys.argv[1]) if len(sys.argv) > 1 else 20261023
B, GAIN = 1000, 1.3
rng = np.random.default_rng(SEED)


def synth(P, Q, M, mp, mq, sp, sq, gain):
    zp = rng.standard_normal(P.shape); zq = rng.standard_normal(Q.shape)
    return gain * (mp + sp * zp) * M, gain * (mq + sq * zq) * M


def boot_W(n):
    d = rng.integers(0, n, size=(B, n))
    W = np.zeros((B, n))
    for r in range(B):
        W[r] = np.bincount(d[r], minlength=n)
    return W


def one(P, Q, M, permute):
    n = M.sum(0)
    mp = (P * M).sum(0) / n; mq = (Q * M).sum(0) / n
    sp = np.sqrt(((P - mp) ** 2 * M).sum(0) / (n - 1)); sq = np.sqrt(((Q - mq) ** 2 * M).sum(0) / (n - 1))
    Pu, Qu = synth(P, Q, M, mp, mq, sp, sq, 1.0)
    if permute:
        k = rng.permutation(len(mp)); mpv, mqv, spv, sqv = mp[k], mq[k], sp[k], sq[k]
    else:
        mpv, mqv, spv, sqv = mp, mq, sp, sq
    Pv, Qv = synth(P, Q, M, mpv, mqv, spv, sqv, GAIN)
    npid = M.shape[0]
    W1 = np.ones((1, npid))
    fu = c5.block_stats(W1, Pu, Qu, M); fv = c5.block_stats(W1, Pv, Qv, M)
    bu = c5.block_stats(boot_W(npid), Pu, Qu, M); bv = c5.block_stats(boot_W(npid), Pv, Qv, M)
    est = c5.edge_stats(*fu, *fv); bs = c5.edge_stats(*bu, *bv)
    D = float(est['delta'][0])
    Db = np.where(np.isfinite(bs['delta']), bs['delta'], np.inf)
    U = float(np.percentile(Db, 95))
    Lb = bs['logrho']; fin = np.isfinite(Lb)
    se = float(np.std(Lb[fin], ddof=1))
    return D, U, np.isfinite(D) and U < c5.MARGIN, float(est['rho'][0]), se, int(M.shape[1])


def main():
    blocks = c5.build_blocks()
    out = {False: [], True: []}
    for m in c5.MODELS:
        G = c5.load_gauges(m)
        elig = G[(G[:, 1] == 0) & (G[:, 4] <= 75.0), 0].astype(int)
        for s in c5.STYLES:
            if (m, s) not in blocks:
                continue
            gi, pid, p, q = blocks[(m, s)]
            shared = [g for g in elig if len(set(pid[gi == g])) >= 5]
            pids = np.unique(pid)
            P, Q, M = c5.participant_gauge_table(gi, pid, p, q, shared, pids)
            keep = M.sum(1) > 0
            P, Q, M = P[keep], Q[keep], M[keep]
            for perm in (False, True):
                out[perm].append((m, s) + one(P, Q, M, perm))
    for perm, label in ((False, "PLANTED PROPORTIONAL (positive control)"),
                        (True, "SHAPE PERMUTED (negative control, must fail)")):
        rows = out[perm]
        npass = sum(r[4] for r in rows)
        print(f"[{label}] blocks={len(rows)} gate5 plain pass={npass}/{len(rows)} "
              f"median Delta={np.median([r[2] for r in rows]):.3f} median U95={np.median([r[3] for r in rows]):.3f} "
              f"median rho={np.median([r[5] for r in rows]):.3f} (planted {GAIN if not perm else 'n/a'}) "
              f"median SE(log rho)={np.median([r[6] for r in rows]):.3f} median gauges={np.median([r[7] for r in rows]):.0f}")
    print(f"seed {SEED}, B {B}, gain {GAIN}")


if __name__ == "__main__":
    main()


==> anc/p50_cole2009_prespecification.md <==
# P50 Paper 1, Cole et al. (2009) worked example: prespecification

Written and committed 2026-10-15 BEFORE any ratio, proportionality or network fit was computed.
Looked at before writing: archive structure, the readme, the Matlab tools, the primary paper's
design section, participant counts per block and per gauge, and the ground-truth slant
distribution. No style-to-style comparison of any kind had been computed.

## Source

Cole, F., Sanik, K., DeCarlo, D., Finkelstein, A., Funkhouser, T., Rusinkiewicz, S., & Singh, M.
(2009). How well do line drawings depict shape? *ACM Transactions on Graphics*, 28(3), Article 28,
1-9. https://doi.org/10.1145/1531326.1531334. Data: https://lineshape.cs.princeton.edu/gauge_settings.zip
(v1.0, 2009-08-03), GNU GPL v3. Fetched by `p50_cole2009_fetch.sh`, which checks the sha256.

## Design facts used (primary paper §3, read 2026-10-15)

- Gauge-figure (attitude probe) task; participants set the orientation of a disc at fixed image points.
- Six depiction styles per model: shaded image (`l`), artist's line drawing made from the shaded image
  (`h1`), occluding contours (`c`), apparent ridges (`ar`), ridges and valleys (`rv`), suggestive
  contours (`sc`); cubehole lacks `ar` and `sc`. 12 models, 70 prompts.
- "each participant is allowed to see only a single style for each model": styles are
  between-subject within a model; a participant may contribute to several models.
- Each session sets 30 gauges twice; the gauge points of a model are identical across its styles.

## Nodes (measurement blocks, in the paper's terms)

One node = one measurement block = gauge-figure attitude settings (outcome type: surface-attitude
configuration, pointing-derived), crowd aggregate of the participants who saw that prompt
(aggregation level: per-gauge mean over participants), one 3-D model (the artwork slot of the node
key), one depiction style, Cole et al.'s web presentation (viewing condition), and the gradient
pipeline below. 70 nodes. Gains belong to these blocks, not to a style in general and not to a picture.

## Shared observations (the overlap of an edge)

An edge joins two styles of the SAME model. Shared observations: group-0 gauges (random grid) of
that model with ground-truth slant <= 75 deg, set by at least 5 participants in each endpoint block.
No edge joins two different models: they share no probe point. Each model is therefore its own
component of the candidate graph, and the 12 components can never be put in one unit by these data.

## Profile pipeline

1. Each setting (slant s, tilt t) -> unit normal by the archive's own `orientationToNormal`
   convention; slant capped at 80 deg before conversion.
2. Normal -> depth gradient (p, q) = (-n_x/n_z, -n_y/n_z). Under the bas-relief family
   z -> lambda z + mu x + nu y, the gradient moves to (lambda p + mu, lambda q + nu): lambda is the
   node gain a_v of Section 3.1 and (mu, nu) is the gradient image of the [1, x, y] nuisance basis.
3. Participant value per gauge = mean over that participant's settings of the gauge.
4. Block profile y_v in R^{2m} = per-gauge mean over participants of p, then of q.
5. Gate 2 residualizer P_e: subtract the mean of the p-block and of the q-block separately (annihilates
   the constant-gradient columns, i.e. the [1, x, y] image-position nuisance), applied at both ends.
6. Noise: per-entry variance of the mean = across-participant variance / n; sigma_v^2 = average over
   entries. Orthographic gradient conversion ignores the 30 deg field of view (declared approximation).

## Edge statistics

- C_e = <y_u, y_v> (residualized). rho_e: Deming (errors-in-variables) slope of y_v on y_u with
  error-variance ratio sigma_v^2 / sigma_u^2. r_e = log rho_e. W = identity.
- Delta_e of Section 3.4, debiased for noise: numerator ||y_v - rho y_u||^2 minus
  sum(sigma_v,i^2 + rho^2 sigma_u,i^2), floored at 0, square-rooted; denominator from noise-debiased
  norms. The raw (observed-profile) Delta_e is reported beside it.

## Gates (all on the full data unless stated)

| Gate | Operational check | Pass rule (fixed now) |
|---|---|---|
| 1 outcome type | same task, software, instructions, response | passes by design; not testable here, said so |
| 2 nuisance model | P_e applied at both endpoints | applied; adequacy is a declared approximation |
| 3 depth orientation | cross-product C_e | 95% bootstrap lower bound of C_e > 0 |
| 4 nonzero overlap | debiased residual energy of each endpoint on the shared gauges | 95% lower bound > 0 at both endpoints |
| 5 proportionality | debiased Delta_e | 95% bootstrap upper bound U_e < delta = **0.20** |
| 6 covariance | bootstrap covariance of r_e over participants | SE(r_e) <= **0.10** and every replicate finite |

**Margin delta = 0.20, fixed before any fit.** For a least-squares ratio between two residual
profiles at angle theta, Delta = tan(theta/2), so 0.20 means the residual shapes may differ by at most
about 23 degrees (profile correlation at least 0.92). This is a declared tolerance for a worked
example, not a substantive claim about how similar depictions must be.

**Covariance.** Styles are between-subject within a model, so endpoint blocks share no participant and
their sampling errors are independent; edges that share a node are still correlated. Covariance comes
from a nonparametric bootstrap over participants (B = 1000, seed 20261015), resampling participant IDs
globally so that blocks of different models that share participants keep that dependence.

## Network and cycle diagnostic (per model)

- Active edges = edges passing gates 3-6. GLS estimate of node log gains on the active-overlap graph
  with Sigma_r = bootstrap covariance restricted to active edges; gauge alpha_shaded = 0 within the
  shaded node's component (component sum-zero elsewhere).
- Q_cycle = e' Sigma_r^{-1} e, df = |E*| - n + c. Reported against chi-square(df) with the stated
  caveat that the same data selected the edges. Selection-honest version: participants of each model
  split 50/50 (seed 20261015); gates on half A; ratios, covariance and Q_cycle on half B.

## Cross-model transport (secondary)

For each line style s, the contrast alpha_s - alpha_shaded across the models where both lie in one
active component; GLS homogeneity test with the bootstrap covariance across models; level 0.05. A
rejection means that style's gain relative to shading does not transport across objects.

## Negative controls (each must be able to fail)

1. Gate 5: gauge labels permuted within one endpoint (p, q kept paired) -> must fail the margin.
2. Gate 3: sign of one endpoint flipped -> C_e < 0, must fail.
3. Gate 4: noise-only profile (difference of two random participant halves) -> must fail.
4. Gate 2: a constant gradient offset added to every setting of one block -> residualized rho_e
   unchanged to float precision; un-residualized rho_e changes.
5. Gain recovery: every gradient of one block multiplied by 1.5 before averaging -> recovered log-gain
   shift must be log 1.5 within 2 SE.
6. Cycle: ratios formed as differences of one set of node gains -> Q_cycle = 0 whatever the data;
   one active edge's log ratio shifted by log 1.5 -> Q_cycle must exceed its 95% critical value.
7. Orientation of the pipeline: every block's C with the ground-truth gradient profile must be > 0.

## Claim ceiling

A worked example of the certification procedure on depiction-style blocks of one task. Not a finding
about art, about line drawing in general, or about any other method.


==> anc/p50_cole2009_reimpl.py <==
#!/usr/bin/env python3
"""P50 Paper 1, Section 4.2: second, independent implementation of the
Section 4 six-gate decisions on the Cole et al. (2009) gauge-figure data.

Written 2026-10-23 from analysis/cole2009/p50_cole2009_prespecification.md, the raw archive
(README index.html, tools/orientationToNormal.m, data/*/*/slant_tilt.txt, stim/*/gauges.txt)
and manuscript/p50_paper1_v15_2026-09-23.md Sections 3.4 and 4 ONLY.  The original analysis
code was not opened.  Own bootstrap, own seed (SEED below), participant-level, B = 1000.

Usage (from anc/, after bash p50_cole2009_fetch.sh):
  python3 p50_cole2009_reimpl.py decide    # decisions + controls, about 1 minute
  python3 p50_cole2009_analysis.py                      # the original, writes outputs/p50_cole2009_edges.tsv
  python3 p50_cole2009_reimpl.py compare   # agreement with the original
Data path override: environment variable P50_COLE2009_DATA.

Interpretation choices where the prespecification is silent (declared, not tuned):
  * participant id = (setting column + 1) // 2  (README: 2nd setting of subject 322 is column 644)
  * "95% bound" = one-sided 95% (5th / 95th percentile) as PRIMARY; the two-sided 97.5% / 2.5%
    variant is reported beside it as a sensitivity.
  * per-entry noise variance uses ddof=1 across participants; residualization is not credited
    with its (1 - 1/m) noise reduction (prespec formula taken literally).
  * bootstrap replicate: shared gauge set fixed from the full data; an entry whose resampled
    count (with multiplicity) is < 2 in either endpoint is dropped from that replicate.
  * Deming slope through the origin (profiles are already residualized to zero block means).
"""
import sys, os, itertools, json
import numpy as np

# Package paths (arXiv anc/): data from p50_cole2009_fetch.sh, outputs beside p50_cole2009_analysis.py's.
HERE = os.path.dirname(os.path.abspath(__file__))
ARCH = os.environ.get("P50_COLE2009_DATA", os.path.join(HERE, "cole2009_data", "gauge_settings"))
os.makedirs(os.path.join(HERE, "outputs"), exist_ok=True)
OUT_TSV = os.path.join(HERE, "outputs", "p50_cole2009_reimpl_edges.tsv")
ORIG_TSV = os.path.join(HERE, "outputs", "p50_cole2009_edges.tsv")
SEED = 4417023          # own seed, not the original's
B = 1000
MARGIN, SE_MAX = 0.20, 0.10
STYLES = ['l', 'h1', 'ar', 'rv', 'sc', 'c']   # tools/experimentConstants.m order
MODELS = ['bumps', 'cervical', 'cubehole', 'femur', 'flange', 'lumpcloth', 'pulley',
          'rockerarm', 'screwdriver', 'tooth', 'twoboxcloth', 'vertebra']


def orient_to_grad(slant, tilt):
    """tools/orientationToNormal.m, then (p,q) = (-nx/nz, -ny/nz); slant capped at 80."""
    phi = np.minimum(slant, 80.0)
    th = np.deg2rad(90.0 - tilt)
    ph = np.deg2rad(phi)
    nx, ny, nz = np.cos(th) * np.sin(ph), np.sin(th) * np.sin(ph), np.cos(ph)
    return -nx / nz, -ny / nz


def load_gauges(model):
    g = np.loadtxt(os.path.join(ARCH, "stim", model, "gauges.txt"))
    return g  # index group sx sy slant tilt nx ny nz px py pz


def load_block(model, style):
    """Return dict gauge_index -> dict participant -> (mean p, mean q) over that participant's settings."""
    a = np.loadtxt(os.path.join(ARCH, "data", model, style, "slant_tilt.txt"), skiprows=1)
    a = a[np.isfinite(a).all(1)]
    gi = a[:, 0].astype(int); col = a[:, 1].astype(int)
    pid = (col + 1) // 2
    p, q = orient_to_grad(a[:, 2], a[:, 3])
    return gi, pid, p, q


def build_blocks():
    blocks = {}
    for m in MODELS:
        for s in STYLES:
            d = os.path.join(ARCH, "data", m, s)
            if os.path.isdir(d):
                blocks[(m, s)] = load_block(m, s)
    return blocks


def participant_gauge_table(gi, pid, p, q, gauges, pids):
    """Matrices (n_pid x m) of per-participant mean p, q and a presence mask."""
    gpos = {g: k for k, g in enumerate(gauges)}
    ppos = {x: k for k, x in enumerate(pids)}
    P = np.zeros((len(pids), len(gauges))); Q = np.zeros_like(P); N = np.zeros_like(P)
    for g, x, pp, qq in zip(gi, pid, p, q):
        if g in gpos and x in ppos:
            i, j = ppos[x], gpos[g]
            P[i, j] += pp; Q[i, j] += qq; N[i, j] += 1
    M = (N > 0).astype(float)
    with np.errstate(invalid='ignore', divide='ignore'):
        P = np.where(N > 0, P / np.maximum(N, 1), 0.0)
        Q = np.where(N > 0, Q / np.maximum(N, 1), 0.0)
    return P, Q, M


def block_stats(W, P, Q, M):
    """W: (R x n_pid) participant multiplicities.  Returns profile y (R x 2m), per-entry
    variance of mean v (R x 2m), counts n (R x 2m)."""
    n = W @ M
    Y = np.concatenate([W @ P, W @ Q], 1)
    Y2 = np.concatenate([W @ (P * P), W @ (Q * Q)], 1)
    n2 = np.concatenate([n, n], 1)
    with np.errstate(invalid='ignore', divide='ignore'):
        mean = Y / n2
        var = (Y2 - Y * Y / n2) / (n2 - 1)
        vmean = var / n2
    return mean, vmean, n2


def edge_stats(yu, vu, nu, yv, vv, nv, resid=True, flip_u=False):
    """Vectorised over rows (replicates).  Entries with count < 2 in either block are dropped."""
    ok = (nu >= 2) & (nv >= 2)
    m2 = yu.shape[1] // 2
    yu = np.where(ok, yu, 0.0); yv = np.where(ok, yv, 0.0)
    vu = np.where(ok, vu, 0.0); vv = np.where(ok, vv, 0.0)
    if flip_u:
        yu = -yu
    if resid:
        for sl in (slice(0, m2), slice(m2, 2 * m2)):
            k = ok[:, sl].sum(1, keepdims=True)
            for y in (yu, yv):
                mu = y[:, sl].sum(1, keepdims=True) / np.maximum(k, 1)
                y[:, sl] = np.where(ok[:, sl], y[:, sl] - mu, 0.0)
    ne = ok.sum(1)
    su2 = vu.sum(1) / ne; sv2 = vv.sum(1) / ne          # sigma^2 = average over entries
    sxx = (yu * yu).sum(1); syy = (yv * yv).sum(1); sxy = (yu * yv).sum(1)
    lam = sv2 / su2
    with np.errstate(invalid='ignore', divide='ignore'):
        d = syy - lam * sxx
        rho = (d + np.sqrt(d * d + 4 * lam * sxy * sxy)) / (2 * sxy)
        num2 = ((yv - rho[:, None] * yu) ** 2).sum(1) - (vv.sum(1) + rho ** 2 * vu.sum(1))
        num = np.sqrt(np.maximum(num2, 0.0))
        eu = sxx - vu.sum(1); ev = syy - vv.sum(1)     # debiased residual energies (gate 4)
        den = np.sqrt(np.maximum(ev, 0.0)) + np.abs(rho) * np.sqrt(np.maximum(eu, 0.0))
        delta = np.where(den > 0, num / den, np.nan)
        draw = np.sqrt(((yv - rho[:, None] * yu) ** 2).sum(1)) / (np.sqrt(syy) + np.abs(rho) * np.sqrt(sxx))
        logrho = np.where(rho > 0, np.log(np.where(rho > 0, rho, 1.0)), np.nan)
    return dict(C=sxy, rho=rho, logrho=logrho, delta=delta, draw=draw, eu=eu, ev=ev, ne=ne)


def run(resid=True, flip_u=False, seed=SEED, B=B, verbose=True):
    blocks = build_blocks()
    allpid = np.unique(np.concatenate([b[1] for b in blocks.values()]))
    rng = np.random.default_rng(seed)
    draws = rng.integers(0, len(allpid), size=(B, len(allpid)))
    Wglob = np.zeros((B, len(allpid)))
    for r in range(B):
        Wglob[r] = np.bincount(draws[r], minlength=len(allpid))
    pidpos = {x: k for k, x in enumerate(allpid)}
    rows = []
    for m in MODELS:
        G = load_gauges(m)
        styles = [s for s in STYLES if (m, s) in blocks]
        elig = G[(G[:, 1] == 0) & (G[:, 4] <= 75.0), 0].astype(int)
        # participants per gauge per block
        npg = {}
        for s in styles:
            gi, pid, _, _ = blocks[(m, s)]
            npg[s] = {g: len(set(pid[gi == g])) for g in elig}
        for su, sv in itertools.combinations(styles, 2):
            shared = [g for g in elig if npg[su][g] >= 5 and npg[sv][g] >= 5]
            res = {}
            for tag, s in (('u', su), ('v', sv)):
                gi, pid, p, q = blocks[(m, s)]
                pids = np.unique(pid)
                P, Q, Mk = participant_gauge_table(gi, pid, p, q, shared, pids)
                cols = np.array([pidpos[x] for x in pids])
                W1 = np.ones((1, len(pids)))
                Wb = Wglob[:, cols]
                res[tag] = (block_stats(W1, P, Q, Mk), block_stats(Wb, P, Q, Mk))
            (fu, bu), (fv, bv) = res['u'], res['v']
            est = edge_stats(*fu, *fv, resid=resid, flip_u=flip_u)
            bs = edge_stats(*bu, *bv, resid=resid, flip_u=flip_u)
            e = {k: float(v[0]) for k, v in est.items()}
            row = dict(model=m, u=su, v=sv, m_gauges=len(shared), C=e['C'], rho=e['rho'],
                       log_rho=e['logrho'], Delta_debiased=e['delta'], Delta_raw=e['draw'])
            Cb, Db, Lb = bs['C'], bs['delta'], bs['logrho']
            Eb = np.minimum(bs['eu'], bs['ev'])
            # gate 3: lower bound of C > 0
            row['C_L95'] = float(np.nanpercentile(Cb, 5)); row['C_L975'] = float(np.nanpercentile(Cb, 2.5))
            # gate 4: lower bound of debiased energy > 0 at both endpoints (min of the two per replicate,
            # and also each endpoint separately; both rules give the same pass set iff both endpoints pass)
            eu_L = np.nanpercentile(bs['eu'], 5); ev_L = np.nanpercentile(bs['ev'], 5)
            row['E_L95_min'] = float(min(eu_L, ev_L))
            row['E_L975_min'] = float(min(np.nanpercentile(bs['eu'], 2.5), np.nanpercentile(bs['ev'], 2.5)))
            bias_u = np.nanmean(bs['eu']) - e['eu']; bias_v = np.nanmean(bs['ev']) - e['ev']
            row['E_L95_bc_min'] = float(min(eu_L - bias_u, ev_L - bias_v))
            # gate 5: upper bound of Delta < 0.20; undefined replicate -> treat as +inf (conservative)
            Dbi = np.where(np.isfinite(Db), Db, np.inf)
            row['U95'] = float(np.percentile(Dbi, 95)); row['U975'] = float(np.percentile(Dbi, 97.5))
            dbias = np.nanmean(Db) - e['delta'] if np.isfinite(e['delta']) else np.nan
            row['U95_bc'] = row['U95'] - dbias; row['U975_bc'] = row['U975'] - dbias
            row['n_undef_delta'] = int((~np.isfinite(Db)).sum())
            # gate 6
            fin = np.isfinite(Lb)
            row['n_nonfinite_logrho'] = int((~fin).sum())
            row['SE_log_rho'] = float(np.std(Lb[fin], ddof=1)) if fin.sum() > 2 else np.nan
            # decisions
            row['g3'] = row['C_L95'] > 0
            row['g4'] = row['E_L95_min'] > 0
            row['g4_bc'] = row['E_L95_bc_min'] > 0
            row['g5'] = np.isfinite(e['delta']) and row['U95'] < MARGIN
            row['g5_bc'] = np.isfinite(e['delta']) and row['U95_bc'] < MARGIN
            row['g5_2s'] = np.isfinite(e['delta']) and row['U975'] < MARGIN
            row['g6'] = (row['n_nonfinite_logrho'] == 0) and np.isfinite(row['SE_log_rho']) and row['SE_log_rho'] <= SE_MAX
            row['active'] = row['g3'] and row['g4'] and row['g5'] and row['g6']
            row['active_bc'] = row['g3'] and row['g4_bc'] and row['g5_bc'] and row['g6']
            row['active_2s'] = (row['C_L975'] > 0) and (row['E_L975_min'] > 0) and row['g5_2s'] and row['g6']
            rows.append(row)
    return rows


COLS = ['model', 'u', 'v', 'm_gauges', 'C', 'rho', 'log_rho', 'Delta_debiased', 'Delta_raw',
        'C_L95', 'C_L975', 'E_L95_min', 'E_L975_min', 'E_L95_bc_min', 'U95', 'U975', 'U95_bc',
        'U975_bc', 'n_undef_delta', 'SE_log_rho', 'n_nonfinite_logrho',
        'g3', 'g4', 'g4_bc', 'g5', 'g5_bc', 'g5_2s', 'g6', 'active', 'active_bc', 'active_2s']


def write_tsv(rows, path):
    with open(path, 'w') as f:
        f.write('\t'.join(COLS) + '\n')
        for r in rows:
            f.write('\t'.join(str(r[c]) if not isinstance(r[c], float) else f"{r[c]:.6g}" for c in COLS) + '\n')


def summary(rows, label):
    n = len(rows)
    cnt = lambda k: sum(bool(r[k]) for r in rows)
    print(f"[{label}] edges={n}  g3={cnt('g3')} g4={cnt('g4')} g4_bc={cnt('g4_bc')} g5={cnt('g5')} "
          f"g5_bc={cnt('g5_bc')} g5_2sided={cnt('g5_2s')} g6={cnt('g6')} active={cnt('active')} "
          f"active_bc={cnt('active_bc')} active_2s={cnt('active_2s')}")
    for r in rows:
        if r['active'] or r['active_bc'] or r['active_2s']:
            print(f"   active-ish: {r['model']} {r['u']}-{r['v']} rho={r['rho']:.4f} SE={r['SE_log_rho']:.4f} "
                  f"U95={r['U95']:.4f} U975={r['U975']:.4f} U_bc={r['U95_bc']:.4f} "
                  f"active={r['active']} bc={r['active_bc']} 2s={r['active_2s']}")
    print(f"   median Delta={np.nanmedian([r['Delta_debiased'] for r in rows]):.4f} "
          f"median U95={np.median([r['U95'] for r in rows]):.4f} median U975={np.median([r['U975'] for r in rows]):.4f} "
          f"median SE={np.nanmedian([r['SE_log_rho'] for r in rows]):.4f} "
          f"point<0.20: {sum(r['Delta_debiased'] < 0.2 for r in rows)}")


def compare():
    import csv
    mine = list(csv.DictReader(open(OUT_TSV), delimiter='\t'))
    orig = list(csv.DictReader(open(ORIG_TSV), delimiter='\t'))
    print("original columns:", list(orig[0].keys()))
    om = {}
    for r in orig:
        om[(r['model'], frozenset((r['u'], r['v'])))] = r
    tf = lambda x: str(x).strip().lower() in ('true', '1', 'yes')
    pairs = []
    for r in mine:
        o = om.get((r['model'], frozenset((r['u'], r['v']))))
        if o is None:
            print("NO MATCH", r['model'], r['u'], r['v']); continue
        sign = 1.0 if (o['u'], o['v']) == (r['u'], r['v']) else -1.0
        pairs.append((r, o, sign))
    print(f"matched edges: {len(pairs)} of {len(mine)} mine, {len(orig)} original")
    # continuous values
    def vec(key_m, key_o, logsign=False):
        a = np.array([float(r[key_m]) * (s if logsign else 1) for r, o, s in pairs])
        b = np.array([float(o[key_o]) for r, o, s in pairs])
        return a, b
    cont = {}
    for km, ko, ls in [('log_rho', 'log_rho', True), ('Delta_debiased', 'Delta_debiased', False),
                       ('Delta_raw', 'Delta_raw', False), ('U95', 'U_plain', False),
                       ('U975', 'U_plain', False), ('U95_bc', 'U_bc', False),
                       ('SE_log_rho', 'SE_log_rho', False)]:
        a, b = vec(km, ko, ls)
        f = np.isfinite(a) & np.isfinite(b)
        cont[(km, ko)] = (a, b, f)
        print(f"  {km:>15} vs {ko:<15} r={np.corrcoef(a[f], b[f])[0,1]:.5f}  max|d|={np.max(np.abs(a[f]-b[f])):.4g}  "
              f"median|d|={np.median(np.abs(a[f]-b[f])):.4g}  n={f.sum()}")
    # C sign convention
    a = np.array([float(r['C']) for r, o, s in pairs]); b = np.array([float(o['C']) for r, o, s in pairs])
    print(f"  C: r={np.corrcoef(a,b)[0,1]:.5f} max|d|={np.max(np.abs(a-b)):.4g}")
    # decisions
    oc = list(orig[0].keys())
    print("  original decision columns present:", [c for c in oc if c.startswith('active') or c.startswith('g')])
    # original exposes active_A (plain), active_B (bias-shifted), active_C (?) ; derive gate 5/6 from values
    o_g5 = np.array([float(o['U_plain']) < MARGIN for r, o, s in pairs])
    o_g5bc = np.array([float(o['U_bc']) < MARGIN for r, o, s in pairs])
    o_g6 = np.array([np.isfinite(float(o['SE_log_rho'])) and float(o['SE_log_rho']) <= SE_MAX for r, o, s in pairs])
    m_g5 = np.array([tf(r['g5']) for r, o, s in pairs]); m_g5bc = np.array([tf(r['g5_bc']) for r, o, s in pairs])
    m_g6 = np.array([tf(r['g6']) for r, o, s in pairs]); m_g3 = np.array([tf(r['g3']) for r, o, s in pairs])
    m_g4 = np.array([tf(r['g4']) for r, o, s in pairs]); m_act = np.array([tf(r['active']) for r, o, s in pairs])
    m_g52 = np.array([tf(r['g5_2s']) for r, o, s in pairs]); m_act2 = np.array([tf(r['active_2s']) for r, o, s in pairs])
    m_actbc = np.array([tf(r['active_bc']) for r, o, s in pairs])
    o_A = np.array([tf(o['active_A']) for r, o, s in pairs]); o_B = np.array([tf(o['active_B']) for r, o, s in pairs])
    o_C = np.array([tf(o['active_C']) for r, o, s in pairs])
    lab = lambda mask: [f"{r['model']} {r['u']}-{r['v']}" for (r, o, s), k in zip(pairs, mask) if k]
    print("  DECISIONS (agree / 171):")
    for name, a_, b_ in [('g5 plain (mine 1-sided 95) vs U_plain<0.2', m_g5, o_g5),
                         ('g5 plain (mine 2-sided 97.5) vs U_plain<0.2', m_g52, o_g5),
                         ('g5 bias-shifted vs U_bc<0.2', m_g5bc, o_g5bc),
                         ('g6 vs SE<=0.10', m_g6, o_g6),
                         ('active (1-sided) vs active_A', m_act, o_A),
                         ('active (2-sided) vs active_A', m_act2, o_A),
                         ('active_bc vs active_B', m_actbc, o_B)]:
        print(f"    {name:<48} agree {int((a_==b_).sum())}/{len(a_)}  mine={int(a_.sum())} orig={int(b_.sum())}  "
              f"mine-only={lab(a_ & ~b_)} orig-only={lab(b_ & ~a_)}")
    print(f"    g3 mine passes {int(m_g3.sum())}/171, g4 mine passes {int(m_g4.sum())}/171 (manuscript: all 171 each)")
    print(f"    original active_A set: {lab(o_A)} ; active_B: {lab(o_B)} ; active_C: {lab(o_C)}")
    # borderline: within bootstrap noise of a threshold
    Um = np.array([float(r['U95']) for r, o, s in pairs]); SEm = np.array([float(r['SE_log_rho']) for r, o, s in pairs])
    Uo, _, _ = vec('U975', 'U_plain')[1], None, None
    Uo = np.array([float(o['U_plain']) for r, o, s in pairs]); SEo = np.array([float(o['SE_log_rho']) for r, o, s in pairs])
    dU = np.median(np.abs(Um - Uo)); dSE = np.median(np.abs(SEm - SEo))
    bU = (np.abs(Uo - MARGIN) < 2 * dU) | (np.abs(Um - MARGIN) < 2 * dU)
    bS = (np.abs(SEo - SE_MAX) < 2 * dSE) | (np.abs(SEm - SE_MAX) < 2 * dSE)
    print(f"  borderline (within 2x median |mine-orig| of threshold): U {int(bU.sum())} edges (tol {2*dU:.4f}): {lab(bU)}")
    print(f"                                                         SE {int(bS.sum())} edges (tol {2*dSE:.4f}): {lab(bS)}")

    # NEGATIVE CONTROL (i): shuffle edge labels of the original, agreement must collapse
    rng = np.random.default_rng(99)
    print("  CONTROL (i) label shuffle (200 shuffles, max |r| over shuffles):")
    fired_i = True
    for key in [('log_rho', 'log_rho'), ('Delta_debiased', 'Delta_debiased'), ('U95', 'U_plain'), ('SE_log_rho', 'SE_log_rho')]:
        a, b, f = cont[key]; a = a[f]; b = b[f]
        rs = []
        for _ in range(200):
            rs.append(np.corrcoef(a, rng.permutation(b))[0, 1])
        rtrue = np.corrcoef(a, b)[0, 1]
        mx = np.max(np.abs(rs))
        ok = mx < rtrue - 0.3
        fired_i &= ok
        print(f"    {key[0]:>15}: true r={rtrue:.4f}  shuffled max|r|={mx:.4f}  median|r|={np.median(np.abs(rs)):.4f}  collapse={'YES' if ok else 'NO'}")
    print(f"  CONTROL (i) FIRED: {fired_i}")
    return pairs


def compare_nores(pairs_path):
    import csv
    nr = list(csv.DictReader(open(pairs_path), delimiter='\t'))
    orig = list(csv.DictReader(open(ORIG_TSV), delimiter='\t'))
    om = {(r['model'], frozenset((r['u'], r['v']))): r for r in orig}
    a, b, dd, db, ag5, ag6 = [], [], [], [], 0, 0
    tf = lambda x: str(x).strip().lower() in ('true', '1')
    for r in nr:
        o = om[(r['model'], frozenset((r['u'], r['v'])))]
        s = 1.0 if (o['u'], o['v']) == (r['u'], r['v']) else -1.0
        a.append(float(r['log_rho']) * s); b.append(float(o['log_rho']))
        dd.append(float(r['Delta_debiased'])); db.append(float(o['Delta_debiased']))
    a, b, dd, db = map(np.array, (a, b, dd, db))
    f = np.isfinite(a) & np.isfinite(b)
    g = np.isfinite(dd) & np.isfinite(db)
    print(f"  CONTROL (ii) no residualization: log_rho max|d|={np.max(np.abs(a[f]-b[f])):.4f} median|d|={np.median(np.abs(a[f]-b[f])):.4f} "
          f"r={np.corrcoef(a[f], b[f])[0,1]:.4f} (finite {f.sum()}/171); Delta max|d|={np.max(np.abs(dd[g]-db[g])):.4f} "
          f"median|d|={np.median(np.abs(dd[g]-db[g])):.4f}")
    return np.median(np.abs(a[f]-b[f])), np.max(np.abs(a[f]-b[f])), np.median(np.abs(dd[g]-db[g]))


if __name__ == '__main__':
    mode = sys.argv[1] if len(sys.argv) > 1 else 'decide'
    if mode == 'decide':
        # pipeline orientation sanity (prespec control 7): every block's C with ground truth > 0
        blocks = build_blocks(); bad = 0
        for (m, s), (gi, pid, p, q) in blocks.items():
            G = load_gauges(m); el = G[(G[:, 1] == 0) & (G[:, 4] <= 75.0)]
            gp, gq = orient_to_grad(el[:, 4], el[:, 5])
            mp = np.array([p[gi == g].mean() if (gi == g).any() else np.nan for g in el[:, 0].astype(int)])
            mq = np.array([q[gi == g].mean() if (gi == g).any() else np.nan for g in el[:, 0].astype(int)])
            k = np.isfinite(mp)
            c = np.dot(gp[k] - gp[k].mean(), mp[k] - mp[k].mean()) + np.dot(gq[k] - gq[k].mean(), mq[k] - mq[k].mean())
            bad += c <= 0
        print(f"orientation control: blocks with C(ground truth, block) <= 0: {bad} of {len(blocks)}")
        rows = run()
        write_tsv(rows, OUT_TSV)
        summary(rows, 'MAIN seed=%d B=%d' % (SEED, B))
        # sign-flip control for gate 3
        fl = run(flip_u=True)
        print(f"CONTROL gate-3 sign flip: edges still passing gate 3 = {sum(r['g3'] for r in fl)} of {len(fl)} "
              f"(FIRED if 0) ; max C_L95 = {max(r['C_L95'] for r in fl):.4g}")
        # no-residualization run, saved for control (ii)
        nr = run(resid=False)
        write_tsv(nr, OUT_TSV.replace('.tsv', '_nores.tsv'))
        summary(nr, 'NO-RESIDUALIZATION (control ii)')
        # seed replicate for own bootstrap noise
        r2 = run(seed=SEED + 1)
        u1 = np.array([r['U95'] for r in rows]); u2 = np.array([r['U95'] for r in r2])
        s1 = np.array([r['SE_log_rho'] for r in rows]); s2 = np.array([r['SE_log_rho'] for r in r2])
        print(f"own seed-to-seed noise: median|dU95|={np.median(np.abs(u1-u2)):.4f} max={np.max(np.abs(u1-u2)):.4f}; "
              f"median|dSE|={np.median(np.abs(s1-s2)):.4f} max={np.max(np.abs(s1-s2)):.4f}")
        summary(r2, 'SEED+1')
        bU = np.abs(u1 - MARGIN) < 2 * np.median(np.abs(u1 - u2)) + 1e-12
        bS = np.abs(s1 - SE_MAX) < 2 * np.median(np.abs(s1 - s2)) + 1e-12
        print(f"edges within 2x own seed noise of threshold: U {int(bU.sum())}, SE {int(bS.sum())}")
    elif mode == 'compare':
        compare()
        compare_nores(OUT_TSV.replace('.tsv', '_nores.tsv'))


==> anc/p50_covariance_sim.py <==
"""Replacement Section 6.3: known-covariance GLS common-log-ratio test."""
from pathlib import Path
import json
import numpy as np
from scipy.stats import chi2

MASTER_SEED = 2026100902
N_REP = 200_000
N_STYLES = 4
RHO_VALUES = (-0.30, 0.0, 0.60)
COMMON_LOG_RATIO = 0.0
ALPHA = 0.05
MC_SIGMAS = 3.0
PRINTED_GLS = (0.0502, 0.0503, 0.0504)
PRINTED_IDENTITY = (0.1122, 0.0503, 0.0002)
PRINT_ROUNDING_HALF_UNIT = 0.00005
STATISTIC_ATOL = 1e-10
PD_EIGEN_FLOOR = 1e-12
OUT = Path(__file__).resolve().parent / 'outputs' / Path(__file__).stem

def compare(estimate, se, target):
    tolerance = MC_SIGMAS*se + PRINT_ROUNDING_HALF_UNIT
    return {'target': target, 'difference': estimate-target, 'tolerance': tolerance,
            'verdict': 'AGREES within stated Monte Carlo error' if abs(estimate-target) <= tolerance else 'DIFFERS'}

def compare_two_runs(estimate, target):
    """Section 6.3's printed rate against this replacement run, as the availability sentence states it.

    The printed rate is itself a Monte Carlo estimate from an independent run of the same size
    (N_REP replicates per cell, Section 6.3), so the gap is scored in standard errors of the
    DIFFERENCE between two independent runs: sqrt(p_rep(1-p_rep)/N + p_orig(1-p_orig)/N).
    The printed value is rounded to four decimals, so p_orig is only known to lie within
    PRINT_ROUNDING_HALF_UNIT of it. The verdict uses the WORST z over that whole interval, so it
    does not depend on where inside the rounding interval the unrounded original fell; the
    half-unit never widens the tolerance, it only enlarges the set of originals that must pass.
    """
    grid = np.linspace(max(target-PRINT_ROUNDING_HALF_UNIT, 0.0), target+PRINT_ROUNDING_HALF_UNIT, 1001)
    def z(orig):
        se_diff = np.sqrt(estimate*(1-estimate)/N_REP + orig*(1-orig)/N_REP)
        return abs(estimate-orig)/se_diff
    z_printed = float(z(target))
    z_worst = float(np.max(z(grid)))
    return {'target': target, 'difference': estimate-target,
            'se_of_difference_at_printed': float(np.sqrt(estimate*(1-estimate)/N_REP + target*(1-target)/N_REP)),
            'z_at_printed': z_printed, 'z_worst_over_rounding_interval': z_worst,
            'threshold_z': MC_SIGMAS,
            'verdict': 'AGREES within three SE of the two-run difference' if z_worst <= MC_SIGMAS else 'DIFFERS'}

def gls_statistic(z, covariance):
    if np.linalg.eigvalsh(covariance).min() <= PD_EIGEN_FLOOR:
        raise ValueError('Covariance is not positive definite; GLS statistic undefined')
    inv = np.linalg.inv(covariance)
    ones = np.ones(N_STYLES)
    eta = z @ inv @ ones / (ones @ inv @ ones)
    residual = z - eta[:, None]
    return np.einsum('ni,ij,nj->n', residual, inv, residual)

def main():
    OUT.mkdir(parents=True, exist_ok=True)
    seeds = [int(c.generate_state(1, dtype=np.uint64)[0]) for c in np.random.SeedSequence(MASTER_SEED).spawn(3)]
    cutoff = float(chi2.isf(ALPHA, N_STYLES-1))
    rows = []
    for k, (rho, seed) in enumerate(zip(RHO_VALUES, seeds)):
        covariance = (1-rho)*np.eye(N_STYLES) + rho*np.ones((N_STYLES, N_STYLES))
        rng = np.random.default_rng(seed)
        z = COMMON_LOG_RATIO + rng.standard_normal((N_REP, N_STYLES)) @ np.linalg.cholesky(covariance).T
        true_q = gls_statistic(z, covariance)
        identity_q = gls_statistic(z, np.eye(N_STYLES))
        identity_error = float(np.max(abs(identity_q-(1-rho)*true_q)))
        assert identity_error < STATISTIC_ATOL
        analytic_identity = float(chi2.sf(cutoff/(1-rho), N_STYLES-1))
        row = {'rho': rho, 'seed': seed, 'statistic_identity_max_error': identity_error,
               'analytic_gls': ALPHA, 'analytic_identity': analytic_identity}
        for name, q, analytic, target in [('gls', true_q, ALPHA, PRINTED_GLS[k]),
                                          ('identity', identity_q, analytic_identity, PRINTED_IDENTITY[k])]:
            rate = float(np.mean(q > cutoff))
            se = float(np.sqrt(rate*(1-rate)/N_REP))
            analytic_se = float(np.sqrt(analytic*(1-analytic)/N_REP))
            row[name] = {'rejections': int(np.sum(q>cutoff)), 'rate': rate, 'mc_se': se,
                         'analytic_mc_se': analytic_se, 'simulation_vs_analytic': compare(rate, analytic_se, analytic),
                         'printed_comparison': compare_two_runs(rate, target),
                         'analytic_vs_printed': compare(analytic, analytic_se, target)}
        rows.append(row)
    # Deliberately mis-specified covariance must measurably change null rejection at rho=-.30.
    neg_gap = abs(rows[0]['identity']['rate']-rows[0]['gls']['rate'])
    neg_threshold = MC_SIGMAS*(rows[0]['identity']['mc_se']+rows[0]['gls']['mc_se'])
    result = {'master_seed': MASTER_SEED, 'seed_set': seeds, 'n_rep': N_REP,
              'parameters': {'n_styles': N_STYLES, 'rho_values': RHO_VALUES,
                  'common_log_ratio': COMMON_LOG_RATIO, 'alpha': ALPHA,
                  'df': N_STYLES-1, 'mc_sigmas': MC_SIGMAS,
                  'printed_rounding_half_unit': PRINT_ROUNDING_HALF_UNIT, 'statistic_atol': STATISTIC_ATOL},
              'critical_value': cutoff, 'cells': rows, 'negative_control_gap': neg_gap,
              'negative_control_threshold': neg_threshold, 'negative_control_fired': neg_gap>neg_threshold}
    (OUT/'results.json').write_text(json.dumps(result, indent=2, allow_nan=False)+'\n')
    print(json.dumps(result, indent=2))
    if not result['negative_control_fired']:
        raise SystemExit('Wrong-covariance negative control failed')
    if not all(row[name]['simulation_vs_analytic']['verdict'].startswith('AGREES') for row in rows for name in ('gls','identity')):
        raise SystemExit('Simulation/analytic cross-check failed at declared 3-SE threshold')
    # The availability statement says the replacement reproduces all six printed rates within
    # three standard errors of the two-run difference. Enforce that sentence, not a looser one.
    if not all(row[name]['printed_comparison']['verdict'].startswith('AGREES') for row in rows for name in ('gls','identity')):
        raise SystemExit('Replacement run does not reproduce a printed Section 6.3 rate within 3 SE of the two-run difference')

if __name__ == '__main__':
    main()


==> anc/p50_gauge_sim.py <==
import numpy as np
# Independent reproduction attempt of manuscript Section 6.2 "affine-gauge simulation".
# Declared generator: 7x7 grid on [-0.75,0.75]^2; latent residual profile
#   P{ sin(2.2x)cos(1.7y) + 0.55(x^2-y^2) + 0.25xy }, P projects off [1,x,y];
#   residual rescaled to SD 1.055; true scale ratio 1.4; independent observer
#   affine-plane coefficients SD 0.75; point noise SD 0.08; 100,000 replicates.
g = np.linspace(-0.75, 0.75, 7)
X, Y = np.meshgrid(g, g, indexing='ij')
x = X.ravel(); y = Y.ravel(); n = x.size
Q = np.column_stack([np.ones(n), x, y])
P = np.eye(n) - Q @ np.linalg.pinv(Q)
f = np.sin(2.2*x)*np.cos(1.7*y) + 0.55*(x**2 - y**2) + 0.25*x*y
d = P @ f
d = d / d.std(ddof=0) * 1.055          # rescale residual to SD 1.055
print("latent d: SD(pop)=%.4f  SD(ddof=1)=%.4f  mean=%.2e" % (d.std(ddof=0), d.std(ddof=1), d.mean()))

R, sig_a, sig_e = 1.4, 0.75, 0.08
NREP = 100000
rng = np.random.default_rng(20260916)

def run(residualize):
    out = np.empty(NREP)
    for k in range(NREP):
        cu = rng.normal(0, sig_a, 3); cv = rng.normal(0, sig_a, 3)
        yu = 1.0*d + Q @ cu + rng.normal(0, sig_e, n)
        yv = R  *d + Q @ cv + rng.normal(0, sig_e, n)
        if residualize:
            au, av = P @ yu, P @ yv
        else:
            au, av = yu - yu.mean(), yv - yv.mean()
        out[k] = (au @ av) / (au @ au)   # OLS slope of v on u
    return out

for name, res in (("Mean-center only", False), ("Project out [1,x,y]", True)):
    r = run(res)
    bias = r.mean() - R
    rmse = np.sqrt(((r - R)**2).mean())
    within = np.mean(np.abs(r - R) <= 0.10*R)
    print("%-22s mean=%.3f  bias=%+.3f  RMSE=%.3f  within10%%=%.3f" %
          (name, r.mean(), bias, rmse, within))

# NEGATIVE CONTROL: if the projection step is doing nothing, mean-center and
# project-out must agree. They must NOT.


==> anc/p50_graph_and_s1_checks.py <==
"""Section 6.1 graph verification and Section 6.4 S1 exact-rank checks (written 2026-10-12, B-392).

The paper's availability statement promised these two checks inside the package; the original
scripts were not recovered, so this file re-implements them from the paper's own definitions.

6.1  Incidence nullity: rank(B^T) = n - c(G) for every labelled simple graph on 1..6 vertices
     (33,867 graphs, exhaustive) and for 10,909 seeded random weighted multigraphs (seed 20261012)
     in which some edge weights are exactly zero; for those, rank(W^{1/2} B^T) must equal
     n - c(graph of nonzero-weight edges). Control: a sign-corrupted incidence row must break it.
6.4  S1: H(z) = [D(z)A | A] in exact rational arithmetic (sympy), gauge fixed by deleting
     method 0's column in each block. Control: equal anchors on a doubled edge must drop rank.
"""
import itertools, json, sys
import numpy as np
import sympy as sp

def components(n, edges):
    parent = list(range(n))
    def find(a):
        while parent[a] != a:
            parent[a] = parent[parent[a]]; a = parent[a]
        return a
    for i, j in edges:
        parent[find(i)] = find(j)
    return len({find(a) for a in range(n)})

def incidence(n, edges):
    B = np.zeros((len(edges), n))
    for k, (i, j) in enumerate(edges):
        B[k, i] = -1.0; B[k, j] = 1.0
    return B

ok = True
def check(name, cond):
    global ok
    print(("PASS " if cond else "FAIL ") + name); ok &= bool(cond)

# 6.1 exhaustive
count = mism = 0
for n in range(1, 7):
    pairs = list(itertools.combinations(range(n), 2))
    for mask in range(1 << len(pairs)):
        edges = [p for k, p in enumerate(pairs) if mask >> k & 1]
        count += 1
        r = np.linalg.matrix_rank(incidence(n, edges)) if edges else 0
        mism += r != n - components(n, edges)
print("exhaustive simple graphs:", count, "mismatches:", mism)
check("33,867 labelled simple graphs on 1..6 vertices", count == 33867)
check("exhaustive: rank(B^T) = n - c in every case", mism == 0)

# 6.1 seeded weighted, exact zeros
rng = np.random.default_rng(20261012)
wcount = wmism = 0
while wcount < 10909:
    n = int(rng.integers(2, 9)); m = int(rng.integers(1, 3 * n))
    edges = [tuple(sorted(rng.choice(n, 2, replace=False))) for _ in range(m)]
    w = rng.uniform(0.1, 5.0, m); w[rng.random(m) < 0.3] = 0.0
    M = np.sqrt(w)[:, None] * incidence(n, edges)
    active = [e for e, x in zip(edges, w) if x > 0]
    wcount += 1
    wmism += np.linalg.matrix_rank(M) != n - components(n, active)
print("seeded weighted graphs:", wcount, "mismatches:", wmism)
check("10,909 weighted cases, rank = n - c(nonzero-weight graph)", wcount == 10909 and wmism == 0)
check("total 44,776 cases", count + wcount == 44776)
Bt = incidence(3, [(0, 1), (1, 2), (0, 2)]); Bt[0] = [1.0, 1.0, 0.0]
check("CONTROL sign-corrupted triangle breaks the identity", np.linalg.matrix_rank(Bt) != 3 - 1)

# 6.4 S1 exact ranks
def H(n, edges, z):
    A = sp.zeros(len(edges), n)
    for k, (i, j) in enumerate(edges):
        A[k, i] = -1; A[k, j] = 1
    D = sp.diag(*[sp.Rational(x) for x in z])
    return (D * A).row_join(A)

def gauge_fixed(Hm, n):
    keep = [c for c in range(2 * n) if c not in (0, n)]
    return Hm.extract(list(range(Hm.rows)), keep)

dp_e = [(0, 1), (0, 1), (1, 2), (1, 2), (2, 3), (2, 3)]; dp_z = [0, 1, 0, 1, 0, 4]
k4_e = [(0, 1), (0, 2), (0, 3), (1, 2), (1, 3), (2, 3)]; k4_z = [-2, -2, 0, 2, -2, 3]
u = [0, 1, 3, 7]; ex_z = [u[i] + u[j] for i, j in k4_e]
res = {
    "doubled_path_det": gauge_fixed(H(4, dp_e, dp_z), 4).det(),
    "K4_det": gauge_fixed(H(4, k4_e, k4_z), 4).det(),
    "doubled_path_rank": gauge_fixed(H(4, dp_e, dp_z), 4).rank(),
    "K4_rank": gauge_fixed(H(4, k4_e, k4_z), 4).rank(),
    "K4_exceptional_rank": gauge_fixed(H(4, k4_e, ex_z), 4).rank(),
    "tree_rank": gauge_fixed(H(4, [(0, 1), (1, 2), (2, 3)], [0, 1, 2]), 4).rank(),
    "two_component_rank": gauge_fixed(H(4, [(0, 1), (0, 1), (2, 3), (2, 3)], [0, 1, 0, 1]), 4).rank(),
}
for k, v in res.items(): print(k, v)
check("doubled path determinant 4", res["doubled_path_det"] == 4)
check("K4 determinant -40", res["K4_det"] == -40)
check("doubled path and K4 reach rank 6", res["doubled_path_rank"] == 6 and res["K4_rank"] == 6)
check("exceptional K4 u=(0,1,3,7) has rank 5", res["K4_exceptional_rank"] == 5)
check("three-edge tree rank 3", res["tree_rank"] == 3)
check("two-component doubled edges rank 4 = 2(M-c)", res["two_component_rank"] == 4)
ctrl = gauge_fixed(H(4, dp_e, [0, 0, 0, 1, 0, 4]), 4).rank()
check("CONTROL equal anchors on one doubled edge drop rank below 6", ctrl < 6)
# the exceptional direction (d_alpha_i, d_beta_i) = (u_i, -u_i^2) lies in the null space
v = sp.Matrix(u + [-x * x for x in u])
check("exceptional perturbation is a null vector of H", (H(4, k4_e, ex_z) * v) == sp.zeros(6, 1))

json.dump(dict({k: int(v) for k, v in res.items()}, exhaustive=count, weighted=wcount, seed=20261012),
          open("outputs/p50_graph_and_s1_checks/results.json", "w"), indent=1)
print("ALL PASS" if ok else "SOME CHECK FAILED"); sys.exit(0 if ok else 1)


==> anc/p50_ordinal_ridge_check.py <==
"""Replacement Section 4: lapse/bias ridge and order-only invariance."""
from pathlib import Path
import json
import numpy as np
from scipy.special import expit, xlogy, xlog1py

MASTER_SEED = 2026100901
N_STIMULI = 12
SCORE_LIMIT = 1.65
TRIALS_PER_PAIR = 40
DISCRIMINATIONS = np.array([0.7, 1.0, 1.4])
BIAS = 0.2
LAPSE = 0.06
Q_VALUES = np.logspace(-1, 1, 9)
RIDGE_ATOL = 1e-9
NEGATIVE_MIN_CHANGE = 1.0
AFFINE_MAPS = [(0.01, -7.0), (0.5, 2.0), (10.0, 50.0)]
OUT = Path(__file__).resolve().parent / 'outputs' / Path(__file__).stem

def main():
    OUT.mkdir(parents=True, exist_ok=True)
    rng = np.random.default_rng(MASTER_SEED)
    x = np.linspace(-SCORE_LIMIT, SCORE_LIMIT, N_STIMULI)
    i, j = np.triu_indices(N_STIMULI, 1)
    def probabilities(scores, d):
        return LAPSE / 2 + (1 - LAPSE) * expit(BIAS + d[:, None] * (scores[i] - scores[j]))
    counts = rng.binomial(TRIALS_PER_PAIR, probabilities(x, DISCRIMINATIONS))
    def ll(scores, d):
        p = probabilities(scores, d)
        return float(np.sum(xlogy(counts, p) + xlog1py(TRIALS_PER_PAIR-counts, -p)))
    baseline = ll(x, DISCRIMINATIONS)
    rows = [{'q': float(q), 'ridge_log_likelihood': ll(q*x, DISCRIMINATIONS/q),
             'fixed_d_log_likelihood': ll(q*x, DISCRIMINATIONS)} for q in Q_VALUES]
    ridge_change = max(abs(row['ridge_log_likelihood']-baseline) for row in rows)
    fixed_change = max(abs(row['fixed_d_log_likelihood']-baseline) for row in rows)
    # Chart A and B have separate supports; map B alone while leaving A fixed.
    a = x[::2]
    b = 1.55*x[1::2]+0.25
    ordering = np.argsort(b).tolist()
    checks = [{'slope': s, 'offset': t, 'ordering': np.argsort(s*b+t).tolist(),
               'unchanged': bool(np.array_equal(np.argsort(s*b+t), np.argsort(b)))}
              for s, t in AFFINE_MAPS]
    result = {'master_seed': MASTER_SEED, 'seed_set': [MASTER_SEED],
              'parameters': {'n_stimuli': N_STIMULI, 'score_limit': SCORE_LIMIT,
                  'trials_per_pair': TRIALS_PER_PAIR, 'discriminations': DISCRIMINATIONS.tolist(),
                  'bias': BIAS, 'lapse': LAPSE, 'q_values': Q_VALUES.tolist(),
                  'ridge_atol': RIDGE_ATOL, 'negative_min_change': NEGATIVE_MIN_CHANGE},
              'baseline_log_likelihood': baseline, 'counts': counts.tolist(), 'ridge': rows,
              'max_abs_ridge_change': ridge_change, 'max_abs_fixed_d_change': fixed_change,
              'ridge_pass': ridge_change <= RIDGE_ATOL,
              'negative_control_fired': fixed_change > NEGATIVE_MIN_CHANGE,
              'chart_a_unchanged': a.tolist(), 'chart_b_order': ordering,
              'order_affine_checks': checks}
    (OUT/'results.json').write_text(json.dumps(result, indent=2, allow_nan=False)+'\n')
    print(json.dumps(result, indent=2))
    if not (result['ridge_pass'] and result['negative_control_fired'] and all(c['unchanged'] for c in checks)):
        raise SystemExit('Ridge or order invariance / negative control failed')

if __name__ == '__main__':
    main()


==> anc/p50_s2_mixed_method_sim.py <==
"""Replacement S2: Gaussian continuous charts plus retained binomial BT trials.
Forward chart convention: A=z+noise; B=slope*z+offset+noise.
All twelve z are estimated, A's slope=1 and offset=0 fix the global gauge.
"""
from pathlib import Path
import os
import json
import itertools
import numpy as np
from scipy.special import expit
from scipy.optimize import minimize, brentq
from scipy.stats import chi2

MASTER_SEED = 2026100903
N_REP = 500
N_STIMULI = 12
SCORE_LIMIT = 1.65
TRIAL_COUNTS = (5, 20, 80)
TRUE_SLOPE = 1.55
TRUE_OFFSET = 0.25
TRUE_DISCRIMINATION = 1.0
SIGMA_A = 0.10
SIGMA_B = 0.10
LOG_SLOPE_RANGE = (-3.0, 3.0)
LOG_DISCRIMINATION_RANGE = (-5.0, 5.0)
ALPHA = 0.05
MC_SIGMAS = 3.0
WRONG_TRUE_SLOPE = 1.0
OPT_G_TOL = 1e-7
ACCEPT_GRAD = 2e-4
OPT_MAX_ITER = 2000
ROOT_X_TOL = 1e-7
BRACKET_STEP = 0.15
PROFILE_POINTS = 121
BOOTSTRAP_REP = 2000
CYCLE_TOL = 5e-16
INITIAL_SPREAD_FLOOR = 0.01
ALTERNATE_DISCRIMINATION_START = 0.5
FIT_FTOL = 1e-14
RETRY_FTOL = 1e-15
FIT_MAX_LS = 40
RETRY_MAX_LS = 60
RETRY_MAX_COR = 30
RETRY_GTOL_FACTOR = 0.1
MULTISTART_OBJECTIVE_ATOL = 1e-6
PROFILE_MINIMUM_ATOL = 1e-6
BOUNDARY_GRAD_ATOL = 1e-8
MLE_BOUNDARY_ATOL = 1e-6
BRACKET_GROWTH = 1.5
FIGURE_PADDING_FRACTION = 0.15
FIGURE_SIZE = (7.0, 2.6)  # 2026-10-23 G14: printed at text width, so type stays at or above 6 pt (was 12 x 3.6, legend 4.3 pt in print)
FIGURE_DPI = 180
# The values Section 6.4 prints, to three decimals (B-439/G21, 2026-10-15: the earlier
# constant held superseded numbers from a replaced generator).
PRINTED = {'rmse': (.303, .155, .105), 'mean_rank_inversions': (1.334, .256, .016),
           'coverage': (.936, .948, .936), 'median_interval_width': (1.191, .633, .402)}
ROUNDING = {'rmse': .0005, 'mean_rank_inversions': .0005,
            'coverage': .0005, 'median_interval_width': .0005}
OUT = Path(__file__).resolve().parent / 'outputs' / Path(__file__).stem
os.environ.setdefault('MPLCONFIGDIR', str(OUT / '.mpl-cache'))
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

Z_TRUE = np.linspace(-SCORE_LIMIT, SCORE_LIMIT, N_STIMULI)
EVEN = np.arange(0, N_STIMULI, 2)
ODD = np.arange(1, N_STIMULI, 2)
I, J = np.triu_indices(N_STIMULI, 1)
CUTOFF = float(chi2.isf(ALPHA, 1))

def objective(v, ya, yb, counts, trials):
    z, log_s, offset, log_d = v[:12], v[12], v[13], v[14]
    s, d = np.exp(log_s), np.exp(log_d)
    ra = z[EVEN]-ya
    rb = s*z[ODD]+offset-yb
    delta = z[I]-z[J]
    eta = d*delta
    value = .5*np.sum((ra/SIGMA_A)**2)+.5*np.sum((rb/SIGMA_B)**2)
    value += np.sum(trials*np.logaddexp(0, eta)-counts*eta)
    error = trials*expit(eta)-counts
    grad_z = np.zeros(12)
    grad_z[EVEN] = ra/SIGMA_A**2
    grad_z[ODD] = s*rb/SIGMA_B**2
    np.add.at(grad_z, I, d*error)
    np.add.at(grad_z, J, -d*error)
    gradient = np.r_[grad_z, np.sum(rb*s*z[ODD])/SIGMA_B**2,
                     np.sum(rb)/SIGMA_B**2, np.sum(error*eta)]
    return float(value), gradient

BOUNDS = [(None, None)]*12 + [LOG_SLOPE_RANGE, (None,None), LOG_DISCRIMINATION_RANGE]

def fit(ya, yb, counts, trials, start, fixed_log_s=None):
    free = np.arange(15) if fixed_log_s is None else np.r_[np.arange(12), 13, 14]
    base = start.copy()
    if fixed_log_s is not None:
        base[12] = fixed_log_s
    def fg(w):
        v = base.copy()
        v[free] = w
        f, g = objective(v, ya, yb, counts, trials)
        return f, g[free]
    result = minimize(fg, base[free], jac=True, method='L-BFGS-B',
                      bounds=[BOUNDS[k] for k in free],
                      options={'gtol': OPT_G_TOL, 'ftol': FIT_FTOL, 'maxiter': OPT_MAX_ITER, 'maxls': FIT_MAX_LS})
    # Check the projected gradient, rather than trusting a relative-function stopping flag.
    def projected_gradient(w):
        gradient = fg(w)[1]
        for a, k in enumerate(free):
            lo, hi = BOUNDS[k]
            if lo is not None and w[a] <= lo+BOUNDARY_GRAD_ATOL and gradient[a] > 0:
                gradient[a] = 0
            if hi is not None and w[a] >= hi-BOUNDARY_GRAD_ATOL and gradient[a] < 0:
                gradient[a] = 0
        return float(np.max(abs(gradient)))
    pg = projected_gradient(result.x)
    if not np.isfinite(result.fun) or pg > ACCEPT_GRAD:
        result = minimize(fg, result.x, jac=True, method='L-BFGS-B',
                          bounds=[BOUNDS[k] for k in free],
                          options={'gtol': OPT_G_TOL*RETRY_GTOL_FACTOR, 'ftol': RETRY_FTOL,
                                   'maxiter': OPT_MAX_ITER, 'maxls': RETRY_MAX_LS, 'maxcor': RETRY_MAX_COR})
        pg = projected_gradient(result.x)
    if not np.isfinite(result.fun) or pg > ACCEPT_GRAD:
        raise RuntimeError(f'Fit failed: projected gradient={pg}, message={result.message}')
    v = base.copy()
    v[free] = result.x
    return v, float(result.fun), pg

def initial(ya, yb):
    # Data-derived positive spread ratio; does not use the generating slope/offset.
    spread = max(np.std(yb)/max(np.std(ya), INITIAL_SPREAD_FLOOR), INITIAL_SPREAD_FLOOR)
    v = np.zeros(15)
    v[12] = np.clip(np.log(spread), *LOG_SLOPE_RANGE)
    v[13] = np.mean(yb)-spread*np.mean(ya)
    v[EVEN] = ya
    v[ODD] = (yb-v[13])/spread
    return v

def profile_interval(ya, yb, counts, trials, vhat, fhat):
    cache = {float(vhat[12]): (vhat, fhat, 0.0)}
    max_gradient = [0.0]
    def deviance(log_s):
        key = float(log_s)
        if key not in cache:
            near = min(cache, key=lambda x: abs(x-key))
            v, f, pg = fit(ya, yb, counts, trials, cache[near][0], key)
            if f < fhat-PROFILE_MINIMUM_ATOL:
                raise RuntimeError('Profile found a lower minimum than joint fit')
            max_gradient[0] = max(max_gradient[0], pg)
            cache[key] = (v, f, max(0.0, 2*(f-fhat)))
        return cache[key][2]
    def endpoint(direction, boundary):
        previous = float(vhat[12])
        step = BRACKET_STEP
        while True:
            current = max(boundary, previous-step) if direction < 0 else min(boundary, previous+step)
            if deviance(current) >= CUTOFF:
                root = brentq(lambda x: deviance(x)-CUTOFF, min(previous,current), max(previous,current), xtol=ROOT_X_TOL)
                return float(np.exp(root)), root
            if current == boundary:
                return None, None  # range-censored; never substitute the range boundary as a finite endpoint
            previous = current
            step *= BRACKET_GROWTH
    lower, ll = endpoint(-1, LOG_SLOPE_RANGE[0])
    upper, ul = endpoint(1, LOG_SLOPE_RANGE[1])
    return lower, upper, ll, ul, deviance, max_gradient

def draw_figure(profiles):
    fig, axes = plt.subplots(1,3,figsize=FIGURE_SIZE,sharey=True)
    for ax, p in zip(axes, profiles):
        ax.plot(p['slopes'], p['deviances'], color='#24558a')
        ax.axhline(CUTOFF, color='black', linestyle='--', label='95% cutoff')
        ax.axvline(TRUE_SLOPE, color='black', linestyle=':', label='Generating slope')
        finite = [x for x in p['interval'] if x is not None]
        ax.scatter(finite, [CUTOFF]*len(finite), color='#bd542a',zorder=5)
        ax.set(title=f"{p['trials']} trials/pair", xlabel='Chart B forward slope', ylim=(0, max(8,CUTOFF*2)))
    axes[0].set_ylabel('Profile deviance')
    axes[-1].legend(fontsize=7)
    fig.tight_layout()
    fig.savefig(OUT/'figure3.png',dpi=FIGURE_DPI)
    fig.savefig(OUT/'figure3.pdf',metadata={'CreationDate': None, 'ModDate': None})
    plt.close(fig)

def compare(value, se, target, rounding):
    tolerance = MC_SIGMAS*se+rounding
    return {'target': target, 'difference': value-target, 'mc_tolerance': tolerance,
            'verdict': 'AGREES within stated Monte Carlo error' if abs(value-target)<=tolerance else 'DIFFERS'}

def main():
    OUT.mkdir(parents=True,exist_ok=True)
    cell_streams = np.random.SeedSequence(MASTER_SEED).spawn(3)
    cells, profiles, all_seeds = [], [], []
    probability = expit(TRUE_DISCRIMINATION*(Z_TRUE[I]-Z_TRUE[J]))
    # Inverse-link population values, constructed directly from the specified linear predictor.
    logits = TRUE_DISCRIMINATION*(Z_TRUE[:,None]-Z_TRUE[None,:])
    cycles = [float(logits[a,b]+logits[b,c]+logits[c,a]) for a,b,c in itertools.combinations(range(12),3)]
    cycle_error = float(np.max(np.abs(cycles)))
    for cell_index, (trials, stream) in enumerate(zip(TRIAL_COUNTS,cell_streams)):
        children = stream.spawn(N_REP+1)
        seeds = [int(c.generate_state(1,dtype=np.uint64)[0]) for c in children]
        all_seeds.extend(seeds)
        records = []
        for repetition, seed in enumerate(seeds[:N_REP]):
            rng = np.random.default_rng(seed)
            ya = Z_TRUE[EVEN]+rng.normal(0,SIGMA_A,len(EVEN))
            yb = TRUE_SLOPE*Z_TRUE[ODD]+TRUE_OFFSET+rng.normal(0,SIGMA_B,len(ODD))
            counts = rng.binomial(trials,probability)
            vhat, fhat, pg = fit(ya,yb,counts,trials,initial(ya,yb))
            # Second fixed, data-derived start checks a distinct comparison-discrimination basin.
            alternate = initial(ya,yb)
            alternate[14] = np.log(ALTERNATE_DISCRIMINATION_START)
            v2, f2, pg2 = fit(ya,yb,counts,trials,alternate)
            multi_gap = abs(f2-fhat)
            if multi_gap > MULTISTART_OBJECTIVE_ATOL:
                raise RuntimeError(f'Multistart disagreement {multi_gap}')
            if f2 < fhat:
                vhat,fhat,pg = v2,f2,pg2
            lower,upper,ll,ul,dev,max_pg = profile_interval(ya,yb,counts,trials,vhat,fhat)
            finite = lower is not None and upper is not None
            if not finite:
                # A range-censored endpoint leaves coverage undetermined; never read it as 0 or infinity.
                raise RuntimeError(f'Search-censored profile endpoint (trials={trials}, repetition={repetition}): '
                                   'coverage undetermined; widen LOG_SLOPE_RANGE')
            lo_for_coverage, hi_for_coverage = lower, upper
            records.append({'repetition': repetition, 'seed': seed, 'slope': float(np.exp(vhat[12])),
                'offset': float(vhat[13]), 'discrimination': float(np.exp(vhat[14])),
                'fitted_z': vhat[:12].tolist(), 'negative_log_likelihood_without_constants': fhat,
                'rank_inversions': int(np.sum(vhat[I]>vhat[J])), 'interval': [lower,upper],
                'finite_interval': finite, 'covered': bool(lo_for_coverage<=TRUE_SLOPE<=hi_for_coverage),
                'wrong_covered': bool(lo_for_coverage<=WRONG_TRUE_SLOPE<=hi_for_coverage),
                'mle_projected_gradient': pg, 'profile_projected_gradient': max_pg[0],
                'multistart_objective_gap': multi_gap,
                'mle_at_parameter_boundary': bool(min(vhat[12]-LOG_SLOPE_RANGE[0],LOG_SLOPE_RANGE[1]-vhat[12],
                    vhat[14]-LOG_DISCRIMINATION_RANGE[0],LOG_DISCRIMINATION_RANGE[1]-vhat[14])<MLE_BOUNDARY_ATOL)})
            if repetition == 0:
                gridlo = ll if ll is not None else LOG_SLOPE_RANGE[0]
                gridhi = ul if ul is not None else LOG_SLOPE_RANGE[1]
                padding = FIGURE_PADDING_FRACTION*(gridhi-gridlo)
                grid = np.linspace(max(LOG_SLOPE_RANGE[0],gridlo-padding),min(LOG_SLOPE_RANGE[1],gridhi+padding),PROFILE_POINTS)
                prof = {'trials': trials,'seed': seed,'slopes': np.exp(grid).tolist(),
                        'deviances': [dev(x) for x in grid], 'interval': [lower,upper],
                        'endpoint_deviances': [dev(x) if x is not None else None for x in (ll,ul)]}
                profiles.append(prof)
                records[-1]['profile_projected_gradient'] = max_pg[0]
            if (repetition+1)%100 == 0:
                print(f'S2 trials={trials}: {repetition+1}/{N_REP} fits and profiles complete',flush=True)
        squared = np.array([(r['slope']-TRUE_SLOPE)**2 for r in records])
        rmse = float(np.sqrt(np.mean(squared)))
        rmse_se = float(np.std(squared,ddof=1)/(2*rmse*np.sqrt(N_REP)))
        inv = np.array([r['rank_inversions'] for r in records])
        covered = np.array([r['covered'] for r in records])
        wrong = np.array([r['wrong_covered'] for r in records])
        widths = np.array([r['interval'][1]-r['interval'][0] for r in records if r['finite_interval']])
        bootrng = np.random.default_rng(seeds[-1])
        bootmed = np.median(bootrng.choice(widths,(BOOTSTRAP_REP,len(widths)),replace=True),axis=1) if len(widths) else []
        coverage = float(np.mean(covered))
        wrong_rate = float(np.mean(wrong))
        values = {'rmse': rmse, 'mean_rank_inversions': float(np.mean(inv)),
                  'coverage': coverage, 'median_interval_width': float(np.median(widths)) if len(widths) else None}
        ses = {'rmse': rmse_se, 'mean_rank_inversions': float(np.std(inv,ddof=1)/np.sqrt(N_REP)),
               'coverage': float(np.sqrt(coverage*(1-coverage)/N_REP)),
               'median_interval_width': float(np.std(bootmed,ddof=1)) if len(widths) else None}
        comparisons = {key: compare(values[key],ses[key],PRINTED[key][cell_index],ROUNDING[key])
                       for key in values if values[key] is not None}
        # Use nominal-binomial SE at .95 so a 0 or 1 estimate cannot fabricate zero uncertainty.
        nominal_se = float(np.sqrt((1-ALPHA)*ALPHA/N_REP))
        wrong_gap = abs(wrong_rate-(1-ALPHA))
        cell = {'trials_per_pair': trials,'cell_spawn_key': list(stream.spawn_key), 'seed_set': seeds,
                'bootstrap_seed': seeds[-1], 'values': values,'mc_se': ses,'printed_comparisons': comparisons,
                'finite_interval_count': int(len(widths)), 'finite_interval_fraction': len(widths)/N_REP,
                'finite_endpoints_comparison': compare(len(widths)/N_REP,np.sqrt((len(widths)/N_REP)*(1-len(widths)/N_REP)/N_REP),1.0,0),
                'coverage_vs_nominal': compare(coverage,nominal_se,1-ALPHA,0),
                'wrong_slope_coverage': wrong_rate,'wrong_slope_gap_from_nominal': wrong_gap,
                'wrong_slope_check': compare(wrong_rate,nominal_se,1-ALPHA,0),
                'wrong_slope_control_fired': wrong_gap>MC_SIGMAS*nominal_se,
                'boundary_mle_count': sum(r['mle_at_parameter_boundary'] for r in records),
                'records': records}
        cells.append(cell)
        print(json.dumps({k:val for k,val in cell.items() if k not in ('records','seed_set')},indent=2),flush=True)
    draw_figure(profiles)
    params = {name: globals()[name] for name in ['N_REP','N_STIMULI','SCORE_LIMIT','TRIAL_COUNTS','TRUE_SLOPE',
        'TRUE_OFFSET','TRUE_DISCRIMINATION','SIGMA_A','SIGMA_B','LOG_SLOPE_RANGE','LOG_DISCRIMINATION_RANGE',
        'ALPHA','MC_SIGMAS','WRONG_TRUE_SLOPE','OPT_G_TOL','ACCEPT_GRAD','OPT_MAX_ITER','ROOT_X_TOL',
        'BRACKET_STEP','PROFILE_POINTS','BOOTSTRAP_REP','CYCLE_TOL','PRINTED','ROUNDING',
        'INITIAL_SPREAD_FLOOR','ALTERNATE_DISCRIMINATION_START','FIT_FTOL','RETRY_FTOL','FIT_MAX_LS',
        'RETRY_MAX_LS','RETRY_MAX_COR','RETRY_GTOL_FACTOR','MULTISTART_OBJECTIVE_ATOL',
        'PROFILE_MINIMUM_ATOL','BOUNDARY_GRAD_ATOL','MLE_BOUNDARY_ATOL','BRACKET_GROWTH',
        'FIGURE_PADDING_FRACTION','FIGURE_SIZE','FIGURE_DPI']}
    result = {'master_seed': MASTER_SEED, 'seed_set': all_seeds, 'parameters': params,
              'population_triangle_cycle_discrepancy': cycle_error,
              'cycle_threshold_pass': cycle_error<CYCLE_TOL,'critical_deviance': CUTOFF,
              'cells': cells,'first_repetition_profiles': profiles,
              'negative_control_fired': all(c['wrong_slope_control_fired'] for c in cells)}
    (OUT/'results.json').write_text(json.dumps(result,indent=2,allow_nan=False)+'\n')
    if not result['negative_control_fired']:
        raise SystemExit('Wrong-slope coverage negative control failed')
    if not result['cycle_threshold_pass']:
        raise SystemExit('Population cycle check failed at declared threshold')

if __name__ == '__main__':
    main()


==> anc/p50_write_manifest.py <==
"""Record actual environment, seeds, source hashes and output hashes; run last."""
from pathlib import Path
import hashlib
import json
import platform
import sys
import numpy
import scipy
import matplotlib

ROOT = Path(__file__).resolve().parent
OUT = ROOT/'outputs'
MANIFEST = OUT/'MANIFEST.json'
SCRIPTS = ('p50_ordinal_ridge_check.py','p50_covariance_sim.py',
           'p50_s2_mixed_method_sim.py','p50_gauge_sim.py')

def sha256(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()

def main():
    seed_records = {}
    for script in SCRIPTS:
        data = json.loads((OUT/Path(script).stem/'results.json').read_text())
        seed_records[script] = {'master_seed': data['master_seed'], 'seed_set': data['seed_set']}
    # A manifest cannot include a meaningful SHA-256 of its own final bytes.
    # Exclude precisely MANIFEST.json, including on reruns; hash every other output file.
    hashes = {str(p.relative_to(ROOT)): sha256(p) for p in sorted(OUT.rglob('*'))
              if p.is_file() and p != MANIFEST}
    source_names = SCRIPTS + ('p50_write_manifest.py','run_all.sh','p50_paper1_v15_2026-09-23.md')
    result = {'python': sys.version,'python_executable': sys.executable,
              'numpy': numpy.__version__,'scipy': scipy.__version__,'matplotlib': matplotlib.__version__,
              'platform': platform.platform(),'machine': platform.machine(),
              'seed_records': seed_records,'output_sha256': hashes,
              'source_sha256': {name: sha256(ROOT/name) for name in source_names if (ROOT/name).exists()},
              'self_hash_policy': 'MANIFEST.json is excluded; self-hashing final bytes is circular.'}
    MANIFEST.write_text(json.dumps(result,indent=2,allow_nan=False)+'\n')
    print(json.dumps({k:v for k,v in result.items() if k != 'seed_records'},indent=2))

if __name__ == '__main__':
    main()


==> anc/run_all.sh <==
#!/usr/bin/env bash
set -euo pipefail
cd -- "$(dirname -- "${BASH_SOURCE[0]}")"
PYTHON="${PYTHON:-python3}"
export MPLCONFIGDIR="$PWD/.mpl-cache"
export OPENBLAS_NUM_THREADS=1
export OMP_NUM_THREADS=1
export MKL_NUM_THREADS=1
mkdir -p outputs
for script in p50_graph_and_s1_checks.py p50_ordinal_ridge_check.py p50_covariance_sim.py p50_s2_mixed_method_sim.py; do
    stem="${script%.py}"
    mkdir -p "outputs/$stem"
    "$PYTHON" -u "$script" 2>&1 | tee "outputs/$stem/run.log"
done
# Preserve the supplied gauge code byte-for-byte. It prints rounded summaries and
# has only a comment for its control. Capture its output and enforce that control here.
"$PYTHON" - <<'PY' 2>&1 | tee outputs/gauge_run.log
import contextlib
import builtins
import sys
import numpy as np
import io
import json
from pathlib import Path
import re
import runpy
out = Path('outputs/p50_gauge_sim')
out.mkdir(parents=True,exist_ok=True)
buffer = io.StringIO()
exact = {}
original_print = builtins.print
def capture_print(*args, **kwargs):
    frame = sys._getframe(1)
    if frame.f_code.co_filename.endswith('p50_gauge_sim.py') and 'r' in frame.f_locals:
        r = frame.f_locals['r']
        name = frame.f_locals['name']
        sq = (r-1.4)**2
        rmse = float(np.sqrt(np.mean(sq)))
        within = float(np.mean(abs(r-1.4)<=.14))
        mean_se = float(np.std(r,ddof=1)/np.sqrt(len(r)))
        exact[name] = {'mean': float(np.mean(r)), 'bias': float(np.mean(r)-1.4),
            'rmse': rmse, 'within10': within,
            'mc_se': {'mean': mean_se, 'bias': mean_se,
                      'rmse': float(np.std(sq,ddof=1)/(2*rmse*np.sqrt(len(r)))),
                      'within10': float(np.sqrt(within*(1-within)/len(r)))}}
    original_print(*args, **kwargs)
try:
    builtins.print = capture_print
    with contextlib.redirect_stdout(buffer):
        runpy.run_path('p50_gauge_sim.py', run_name='__main__')
finally:
    builtins.print = original_print
raw = buffer.getvalue()
print(raw,end='')
(out/'stdout.txt').write_text(raw)
pattern = r'(Mean-center only|Project out \[1,x,y\])\s+mean=([-+\d.]+)\s+bias=([-+\d.]+)\s+RMSE=([-+\d.]+)\s+within10%=([-+\d.]+)'
rows = {m[0]: dict(zip(('mean','bias','rmse','within10'),map(float,m[1:]))) for m in re.findall(pattern,raw)}
if len(rows) != 2:
    raise SystemExit('Could not parse supplied gauge summaries')
MC_SIGMAS = 3.0
GAUGE_PRINTED_HALF_UNIT = 0.0005
GAUGE_NEGATIVE_RMSE_GAP = 0.05
targets = {'Mean-center only': {'mean': 1.148, 'bias': -.252, 'rmse': .337, 'within10': .379},
           'Project out [1,x,y]': {'mean': 1.393, 'bias': -.007, 'rmse': .020, 'within10': 1.000}}
for name, row in exact.items():
    row['printed_comparisons'] = {}
    for metric, target in targets[name].items():
        tolerance = MC_SIGMAS*row['mc_se'][metric]+GAUGE_PRINTED_HALF_UNIT
        row['printed_comparisons'][metric] = {'target': target,'difference': row[metric]-target,
            'tolerance': tolerance,
            'verdict': 'AGREES within stated Monte Carlo error' if abs(row[metric]-target)<=tolerance else 'DIFFERS'}
gap = exact['Mean-center only']['rmse']-exact['Project out [1,x,y]']['rmse']
threshold = GAUGE_NEGATIVE_RMSE_GAP
result = {'master_seed': 20260916, 'seed_set': [20260916],
          'stream_policy': 'one sequential default_rng stream; mean-center then project, 100000 replicates each',
          'raw_stdout': raw, 'rounded_summaries': rows, 'exact_summaries': exact,'negative_control_rmse_gap': gap,
          'negative_control_threshold': threshold, 'negative_control_fired': gap>threshold}
(out/'results.json').write_text(json.dumps(result,indent=2,allow_nan=False)+'\n')
if not result['negative_control_fired']:
    raise SystemExit('Gauge projection negative control failed')
PY
"$PYTHON" p50_write_manifest.py

